Parametricity, automorphisms of the universe, and excluded middle

It is known that one can construct non-parametric functions by assuming classical axioms. Our work is a converse to that: we prove classical axioms in dependent type theory assuming specific instances of non-parametricity. We also address the interaction between classical axioms and the existence of automorphisms of a type universe. We work over intensional Martin-L\"of dependent type theory, and in some results assume further principles including function extensionality, propositional extensionality, propositional truncation, and the univalence axiom.

==> anc/README.md <==
# Agda development for "Parametricity, automorphisms of the universe, and excluded middle"

This code uses Agda's instance arguments to clarify which theorems rely on certain type-theoretical axioms such as function extensionality or univalence.
To support these, use the `ua-instance` branch of [abooij/HoTT-Agda](https://github.com/abooij/HoTT-Agda).

Alternatively, obtain HoTT-Agda git commit 0b2a6ef87255304bbff1034e032cd7120186f35a and apply the attached patch file ua-instance.patch


==> anc/all.agda <==
{-# OPTIONS --without-K --rewriting #-}

module all where

open import HoTT

open import theorem1
open import lemma2
open import theorem3
open import theorem4
open import theorem5
open import theorem6
open import theorem7
open import theorem8
open import theorem9
open import theorem10
-- theorem 11 missing
-- theorem 12 missing
-- theorem 13 missing
open import lemma14
open import lemma15
open import theorem16
open import corollary17
open import lemma18
open import lemma19
open import theorem20
open import corollary21
open import corollary22


==> anc/corollary17.agda <==
{-# OPTIONS --without-K --rewriting #-}

module corollary17 where

open import HoTT
open import preliminaries
open import theorem16

corollary-17 : {{_ : PROPEXT}} → ∀ {i} → (aut : Type i ≃ Type i) → –> aut (Lift Unit) == (Lift Empty) → DNE i
corollary-17 aut aut-Unit = theorem-16 (–> aut) (–>-is-inj aut) aut-Unit


==> anc/corollary21.agda <==
{-# OPTIONS --without-K --rewriting #-}

module corollary21 where

open import HoTT
open import preliminaries
open import theorem20

corollary-21 : {{_ : UA}} {{_ : PROPEXT}} {{_ : PTRUNC}}
  {{_ : FUNEXT0}} {{_ : FUNEXT}} → ∀ {i} →
  (g : Type i ≃ Type i) →
  (–> g (Lift Empty) ≠ (Lift Empty)) →
  ¬ (¬ (LEM i))
corollary-21 {i = i} g ineq = ¬-contra (¬-contra claim-B) claim-C
  where
  f : Type i ≃ Type i
  f = g ⁻¹
  claim-A : –> g (Lift Empty) → [[ –> g (Lift Empty) ]]
  claim-A = p[_]
  claim-B : –> g (Lift Empty) → LEM i
  claim-B ge = theorem-20 f (–> g (Lift Empty)) (claim-A ge) (<–-inv-l g (Lift Empty))
  claim-C : ¬ (¬ (–> g (Lift Empty)))
  claim-C = ¬-contra prop-Empty-from ineq


==> anc/corollary22.agda <==
{-# OPTIONS --without-K --rewriting #-}

module corollary22 where

open import HoTT
open import preliminaries
open import corollary21

corollary-22-A : {{_ : UA}} {{_ : PROPEXT}} {{_ : PTRUNC}}
  {{_ : FUNEXT0}} {{_ : FUNEXT}} → ∀ {i} →
  (g : Type (lsucc i) ≃ Type (lsucc i)) →
  (–> g (LEM i) ≠ LEM i) →
  ¬ (¬ (LEM i))
corollary-22-A {i = i} g ineq notlem = claim-D notlem
  where
  claim-A : LEM i == Lift Empty
  claim-A = ua (prop-equiv LEM-is-prop (Lift-level Empty-level) (lift ∘ notlem) (⊥-rec ∘ lower))
  claim-B : ¬ (¬ (LEM (lsucc i)))
  claim-B = corollary-21 g (transport (λ X → –> g X ≠ X) claim-A ineq)
  claim-C : LEM (lsucc i) → LEM i
  claim-C lemSi P P-is-prop = lowerPchoice
    where
    Pchoice : (Lift P) ⊔ ¬ (Lift P)
    Pchoice = lemSi (Lift P) (Lift-level P-is-prop)
    lowerPchoice : P ⊔ ¬ P
    lowerPchoice with Pchoice
    lowerPchoice | inl (lift p) = inl p
    lowerPchoice | inr np = inr (np ∘ lift)
  claim-D : ¬ (¬ (LEM i))
  claim-D = ¬-contra (¬-contra claim-C) claim-B


==> anc/lemma14.agda <==
{-# OPTIONS --without-K --rewriting #-}

module lemma14 where

open import HoTT
open import preliminaries

lemma-14-A : ∀ {i} → LEM i → DNE i
lemma-14-A lem P P-is-prop negnegP with lem P P-is-prop
lemma-14-A lem P P-is-prop negnegP | inl p = p
lemma-14-A lem P P-is-prop negnegP | inr np = ⊥-rec (negnegP np)

lemma-14-B : {{_ : FUNEXT0}} → ∀ {i} → DNE i → LEM i
lemma-14-B dne P P-is-prop = dne (P ⊔ ¬ P) (prop-dec-is-prop0 P P-is-prop) go
  where
  go : ¬ (¬ (P ⊔ ¬ P))
  go n = n (inr (λ p → n (inl p)))


==> anc/lemma15.agda <==
{-# OPTIONS --without-K --rewriting #-}

module lemma15 where

open import HoTT
open import preliminaries

lemma-15-A : ∀ {i} → DNE i → (P : Type i) → is-prop P → Σ (Type i) λ X → P ⇔ ¬ X
lemma-15-A dne P P-is-prop =
    (¬ P)
  , (¬¬η , dne P P-is-prop)

lemma-15-B : ∀ {i} → ((P : Type i) → is-prop P → Σ (Type i) λ X → P ⇔ ¬ X) → DNE i
lemma-15-B {i = i} every P P-is-prop = xp ∘ claim-B ∘ claim-A
  where
  X : Type i
  X = fst (every P P-is-prop)
  px : P → ¬ X
  px = fst (snd (every P P-is-prop))
  xp : ¬ X → P
  xp = snd (snd (every P P-is-prop))
  claim-A : ¬ (¬ P) → ¬ (¬ (¬ X))
  claim-A = ¬-contra (¬-contra px)
  claim-B : ¬ (¬ (¬ X)) → ¬ X
  claim-B = ¬-contra ¬¬η


==> anc/lemma18.agda <==
{-# OPTIONS --without-K --rewriting #-}

module lemma18 where

open import HoTT
open import preliminaries

lemma-18 : {{_ : UA}} {{_ : FUNEXT}} {{_ : PTRUNC}} → ∀ {i} → (A : Type i) → [[ A ]] → (P : Type i) → is-prop P → P ⇔ (P × A == A)
lemma-18 A pa P P-is-prop = to , from
  where
  to : P → P × A == A
  to p = ua (
    P × A
      ≃⟨ ×-emap-l A (inhab-prop-equiv-Unit p P-is-prop) ⟩
    Unit × A
      ≃⟨ ×-Unit ⟩
    A
      ≃∎)
  from : P × A == A → P
  from q = coe (! claim-D) (lift unit)
    where
    claim-A : [[ P × A ]] == [[ A ]]
    claim-A = ap [[_]] q
    claim-B : [[ P × A ]] == Lift Unit
    claim-B = claim-A ∙ ua (lift-equiv ∘e inhab-prop-equiv-Unit pa PTrunc-level) -- (
    claim-C : [[ P ]] × [[ A ]] == Lift Unit
    claim-C = ! (ua [[]]×) ∙ claim-B
    claim-D : P == Lift Unit
    claim-D = ua (
      P
        ≃⟨ ([[]]prop P-is-prop) ⁻¹ ⟩
      [[ P ]]
        ≃⟨ ×-Unit-r ⁻¹ ⟩
      [[ P ]] × Unit
        ≃⟨ ×-emap-r [[ P ]] ((inhab-prop-equiv-Unit pa PTrunc-level) ⁻¹) ⟩
      [[ P ]] × [[ A ]]
        ≃∎
      ) ∙ claim-C


==> anc/lemma19.agda <==
{-# OPTIONS --without-K --rewriting #-}

module lemma19 where

open import HoTT
open import preliminaries
open import lemma14
open import lemma15
open import lemma18

lemma-19 : {{_ : UA}} {{_ : PROPEXT}} {{_ : PTRUNC}}
  {{_ : FUNEXT0}} {{_ : FUNEXT}} → ∀ {i} →
  (f : Type i → Type i) → is-inj f →
  (A : Type i) → [[ A ]] →
  f A == Lift Empty → LEM i
lemma-19 {i = i} f f-inj A pa eq = lemma-14-B (lemma-15-B go)
  where
  go : (P : Type i) → is-prop P → Σ (Type i) (λ X → P ⇔ ¬ X)
  go P P-is-prop = (f (P × A)) , (to , from)
    where
    to : P → ¬ (f (P × A))
    to =
        prop-Empty-to                   -- propext
      ∘ (λ q → q ∙ eq)                  -- assumption f A == Empty
      ∘ ap f                            --
      ∘ fst (lemma-18 A pa P P-is-prop) -- lemma 14
    from : ¬ (f (P × A)) → P
    from =
        snd (lemma-18 A pa P P-is-prop) -- lemma 14
      ∘ f-inj _ _                       -- f left-cancellable
      ∘ (λ q → q ∙ (! eq))              -- assumption f A == Empty
      ∘ prop-Empty-from                 -- propext


==> anc/lemma2.agda <==
{-# OPTIONS --without-K --rewriting #-}

module lemma2 where

open import HoTT
open import preliminaries

lemma-2 : ∀ {i} → {X : Type i} (x : X) → isolated x ⇔ Σ (Σ (Type i) (λ Y → X ≃ Y ⊔ Unit)) (λ {(_ , e) → –> e x == inr unit})
lemma-2 {i = i} {X = X} x = to , from
  where
  to : isolated x → Σ (Σ (Type i) (λ Y → X ≃ Y ⊔ Unit)) (λ {(_ , e) → –> e x == inr unit})
  to j = (Y , (equiv X-to X-from from-to to-from)) , equiv-compute
    where
    d : X → Bool
    d x' = is-left (j x')
    Y : Type i
    Y = Σ X (λ x' → d x' == false)
    X-to : X → Y ⊔ Unit
    X-to x' with inspect (j x')
    X-to x' | inl x₁ with≡ _ = inr unit -- x == x'
    X-to x' | inr x₁ with≡ q = inl (x' , ap is-left q) -- x ≠ x'
    X-from : Y ⊔ Unit → X
    X-from (inl (x' , p)) = x'
    X-from (inr unit) = x
    to-from : (x' : X) → X-from (X-to x') == x'
    to-from x' with inspect (j x')
    to-from x' | inl x₁ with≡ _ = x₁ -- x == x'
    to-from x' | inr x₁ with≡ _ = idp -- x ≠ x'
    from-to : (z : Y ⊔ Unit) → X-to (X-from z) == z
    from-to (inl (x' , p)) with inspect (j x')
    from-to (inl (x' , p)) | inl x₁ with≡ x₂ = ⊥-rec (inr≠inl unit unit (! p ∙ ap is-left x₂))
    from-to (inl (x' , p)) | inr x₁ with≡ x₂ = ap inl (pair= idp (prop-has-all-paths (Bool-level _ _) _ _))
    from-to (inr unit) with inspect (j x)
    from-to (inr unit) | inl x₁ with≡ x₂ = idp
    from-to (inr unit) | inr x₁ with≡ x₂ = ⊥-rec (x₁ idp)
    equiv-compute : X-to x == inr unit
    equiv-compute with inspect (j x)
    equiv-compute | inl x₁ with≡ x₂ = idp
    equiv-compute | inr x₁ with≡ x₂ = ⊥-rec (x₁ idp)
  from : Σ (Σ (Type i) (λ Y → X ≃ Y ⊔ Unit)) (λ {(_ , e) → –> e x == inr unit}) → isolated x
  from ((Y , e) , q) x' with inspect (–> e x')
  from ((Y , e) , q) x' | inl y' with≡ p = inr (λ r → inr≠inl unit y' (! q ∙ ap (–> e) r ∙ p))
  from ((Y , e) , q) x' | inr unit with≡ p = inl (–>-is-inj e x x' (q ∙ ! p))


==> anc/preliminaries.agda <==
{-# OPTIONS --without-K --rewriting #-}

module preliminaries where

open import HoTT

LEM : ∀ i → Type (lsucc i)
LEM i = (P : Type i) → is-prop P → P ⊔ ¬ P
WEM : ∀ i → Type (lsucc i)
WEM i = (A : Type i) → ¬ A ⊔ ¬ (¬ A)
DNE : ∀ i → Type (lsucc i)
DNE i = (P : Type i) → is-prop P → ¬ (¬ P) → P

endomap-natural : ∀ {i} → (f : (X : Type i) → X → X) → Type (lsucc i)
endomap-natural {i} f = (X Y : Type i) → (e : X ≃ Y) → (x : X)→  –> e (f X x) == f Y (–> e x)

universe-natural : ∀ {i} → (f : (X : Type i) → Bool) → Type (lsucc i)
universe-natural {i} f = (X Y : Type i) → (e : X ≃ Y) → f X == f Y

dec-natural : ∀ {i} → (f : (X : Type i) → X → Bool) → Type (lsucc i)
dec-natural {i} f = (X Y : Type i) → (e : X ≃ Y) → (x : X) → f Y (–> e x) == f X x

equiv-invariant :  ∀ {i} → (f : Type i → Type i) → Type (lsucc i)
equiv-invariant {i} f = {X Y : Type i} → X ≃ Y → f X ≃ f Y

pointed-invariant :  ∀ {i} → (f : (X : Type i) → X → Type i) → Type (lsucc i)
pointed-invariant {i} f = {X Y : Type i} → (e : X ≃ Y) → (x : X) → f X x ≃ f Y (–> e x)

data Singleton {i} {A : Set i} (x : A) : Set i where
  _with≡_ : (y : A) → x == y → Singleton x

inspect : ∀ {i} {A : Set i} (x : A) → Singleton x
inspect x = x with≡ idp

–>-preserves-≠ : ∀ {i j} → {X : Type i} → {Y : Type j} → (e : X ≃ Y) → {x x' : X} → x ≠ x' → –> e x ≠ –> e x'
–>-preserves-≠ e = inj-preserves-≠ (–>-is-inj e)

<–-preserves-≠ : ∀ {i j} → {X : Type i} → {Y : Type j} → (e : X ≃ Y) → {y y' : Y} → y ≠ y' → <– e y ≠ <– e y'
<–-preserves-≠ e = inj-preserves-≠ (–>-is-inj (e ⁻¹))

is-contr-equiv : {{_ : FUNEXT}} → ∀ {i} {X Y : Type i} → X ≃ Y → is-contr X ≃ is-contr Y
is-contr-equiv e = equiv
  (λ {(x , xp) → (–> e x) , (λ y → ap (–> e) (xp (<– e y)) ∙ <–-inv-r e y)})
  (λ {(y , yp) → (<– e y) , (λ x → ap (<– e) (yp (–> e x)) ∙ <–-inv-l e x)})
  (λ b → prop-has-all-paths is-contr-is-prop _ _)
  (λ b → prop-has-all-paths is-contr-is-prop _ _)

is-prop-equiv : {{_ : FUNEXT}} → ∀ {i} {X Y : Type i} → X ≃ Y → is-prop X → is-prop Y
is-prop-equiv e X-prop = all-paths-is-prop (λ y y' →
  y =⟨ ! (<–-inv-r e y) ⟩
  –> e (<– e y) =⟨ prop-has-all-paths X-prop _ _ |in-ctx (–> e) ⟩
  –> e (<– e y') =⟨ <–-inv-r e y' ⟩
  y' =∎)

isolated : ∀ {i} → {X : Type i} → (x : X) → Type i
isolated {i} {X} x = (y : X) → (x == y) ⊔ (x ≠ y)

infix 20 _⇔_

_⇔_ : ∀ {i j} (A : Type i) (B : Type j) → Type (lmax i j)
A ⇔ B = (A → B) × (B → A)

×≃ : ∀ {i j k l} {A : Type i} {B : Type j} {C : Type k} {D : Type l} → A ≃ B → C ≃ D → A × C ≃ B × D
×≃ {A = A} {B} {C} {D} e f = equiv to from from-to to-from
  where
  to : A × C → B × D
  to (a , c) = (–> e a) , (–> f c)
  from : B × D → A × C
  from (b , d) = (<– e b) , (<– f d)
  to-from : (ac : A × C) → from (to ac) == ac
  to-from (a , c) = pair×= (<–-inv-l e a) (<–-inv-l f c)
  from-to : (bd : B × D) → to (from bd) == bd
  from-to (b , d) = pair×= (<–-inv-r e b) (<–-inv-r f d)

⊔≃ : ∀ {i j k l} {A : Type i} {B : Type j} {C : Type k} {D : Type l} → A ≃ B → C ≃ D → A ⊔ C ≃ B ⊔ D
⊔≃ {A = A} {B} {C} {D} e f = equiv to from from-to to-from
  where
  to : A ⊔ C → B ⊔ D
  to (inl a) = inl (–> e a)
  to (inr c) = inr (–> f c)
  from : B ⊔ D → A ⊔ C
  from (inl b) = inl (<– e b)
  from (inr d) = inr (<– f d)
  to-from : (ac : A ⊔ C) → from (to ac) == ac
  to-from (inl a) = ap inl (<–-inv-l e a)
  to-from (inr c) = ap inr (<–-inv-l f c)
  from-to : (bd : B ⊔ D) → to (from bd) == bd
  from-to (inl b) = ap inl (<–-inv-r e b)
  from-to (inr d) = ap inr (<–-inv-r f d)

×-Unit : ∀ {i} {A : Type i} → Unit × A ≃ A
×-Unit = Σ₁-Unit

×-Unit-r : ∀ {i} {A : Type i} → A × Unit ≃ A
×-Unit-r = ×-Unit ∘e ×-comm

×-Empty : ∀ {i} {A : Type i} → Empty × A ≃ Empty
×-Empty = Σ₁-Empty

⊔-comm : ∀ {i j} {A : Type i} {B : Type j} → A ⊔ B ≃ B ⊔ A
⊔-comm {A = A} {B = B} = equiv to from from-to to-from
  where
  to : A ⊔ B → B ⊔ A
  to (inl a) = inr a
  to (inr b) = inl b
  from : B ⊔ A → A ⊔ B
  from (inl b) = inr b
  from (inr a) = inl a
  to-from : ∀ ab → from (to ab) == ab
  to-from (inl a) = idp
  to-from (inr b) = idp
  from-to : ∀ ba → to (from ba) == ba
  from-to (inl b) = idp
  from-to (inr a) = idp

⊔-Empty : ∀ {i} {A : Type i} → A ⊔ Empty ≃ A
⊔-Empty {A = A} = equiv to from from-to to-from
  where
  to : A ⊔ Empty → A
  to (inl x) = x
  to (inr ())
  from : A → A ⊔ Empty
  from a = inl a
  to-from : ∀ au → from (to au) == au
  to-from (inl x) = idp
  to-from (inr ())
  from-to : ∀ a → to (from a) == a
  from-to a = idp

⊔-Empty-l : ∀ {i} {A : Type i} → Empty ⊔ A ≃ A
⊔-Empty-l = ⊔-Empty ∘e ⊔-comm

is-left : ∀ {i} {A B : Type i} → A ⊔ B → Bool
is-left (inl _) = true
is-left (inr _) = false

is-right : ∀ {i} {A B : Type i} → A ⊔ B → Bool
is-right (inl _) = false
is-right (inr _) = true

¬-is-prop0 : {{_ : FUNEXT0}} → ∀ {i} {A : Type i} → is-prop (¬ A)
¬-is-prop0 {A} = all-paths-is-prop (λ x y → λ=0)

inhab-¬-Empty : {{_ : FUNEXT}} → ∀ {i} {A : Type i} → A → ¬ A ≃ Empty
inhab-¬-Empty {A = A} a = equiv to from from-to to-from
  where
  to : ¬ A → Empty
  to negA = negA a
  from : Empty → ¬ A
  from ()
  to-from : ∀ negA → from (to negA) == negA
  to-from negA = λ= (⊥-rec ∘ negA)
  from-to : ∀ u → to (from u) == u
  from-to ()

inhab-¬-Empty0 : {{_ : FUNEXT0}} → ∀ {i} {A : Type i} → A → ¬ A ≃ Empty
inhab-¬-Empty0 {A = A} a = equiv to from from-to to-from
  where
  to : ¬ A → Empty
  to negA = negA a
  from : Empty → ¬ A
  from ()
  to-from : ∀ negA → from (to negA) == negA
  to-from negA = λ=0
  from-to : ∀ u → to (from u) == u
  from-to ()

prop-equiv : ∀ {i j} {A : Type i} {B : Type j} → is-prop A → is-prop B → (A → B) → (B → A) → A ≃ B
prop-equiv A-is-prop B-is-prop f g =
  equiv f g
    (λ b → prop-has-all-paths B-is-prop _ _)
    (λ a → prop-has-all-paths A-is-prop _ _)

contra : ∀ {i j} {A : Type i} {B : Type j} → (A → B) → ¬ B → ¬ A
contra f negB a = negB (f a)

[[]]-equiv : {{_ : PTRUNC}} → ∀ {i j} {A : Type i} {B : Type j} → (A → B) → (B → A) → [[ A ]] ≃ [[ B ]]
[[]]-equiv f g =
  prop-equiv PTrunc-level PTrunc-level
    (PTrunc-rec PTrunc-level (p[_] ∘ f))
    (PTrunc-rec PTrunc-level (p[_] ∘ g))

[[]]≃ : {{_ : PTRUNC}} → ∀ {i j} {A : Type i} {B : Type j} → A ≃ B → [[ A ]] ≃ [[ B ]]
[[]]≃ e = [[]]-equiv (–> e) (<– e)

[[]]prop : {{_ : PTRUNC }} → ∀ {i} {P : Type i} → is-prop P → [[ P ]] ≃ P
[[]]prop {P = P} P-is-prop = equiv
  (PTrunc-rec P-is-prop (idf _))
  p[_]
  (λ b → prop-has-all-paths P-is-prop _ _)
  (λ c → prop-has-all-paths PTrunc-level _ _)

[[]]μ : {{_ : PTRUNC }} → ∀ {i} {A : Type i} → [[ [[ A ]] ]] ≃ [[ A ]]
[[]]μ = [[]]prop PTrunc-level

inhab-prop-equiv-Unit : ∀ {i} {A : Type i} → A → is-prop A → A ≃ Unit
inhab-prop-equiv-Unit a A-is-prop = contr-equiv-Unit (inhab-prop-is-contr a A-is-prop)

component-is-prop : {{_ : FUNEXT}} {{_ : PTRUNC}} → ∀ {i} {A : Type i} → (a : A) → is-prop (a == a) → is-contr (Σ A λ a' → [[ a == a' ]])
component-is-prop {A = A} a a-is-prop = inhab-prop-is-contr (a , p[ idp ]) prop
  where
  go : has-all-paths (Σ A λ a' → [[ a == a' ]])
  go (a' , p) (a'' , q) = pair= (! a'-path ∙ a''-path) (prop-has-all-paths-↓ PTrunc-level)
    where
    a'-is-prop : is-prop (a == a')
    a'-is-prop = PTrunc-rec is-prop-is-prop (λ r → is-prop-equiv (post∙-equiv r) a-is-prop) p
    a''-is-prop : is-prop (a == a'')
    a''-is-prop = PTrunc-rec is-prop-is-prop (λ r → is-prop-equiv (post∙-equiv r) a-is-prop) q
    a'-path : a == a'
    a'-path = PTrunc-rec a'-is-prop (idf _) p
    a''-path : a == a''
    a''-path = PTrunc-rec a''-is-prop (idf _) q
  prop : is-prop (Σ A λ a' → [[ a == a' ]])
  prop = all-paths-is-prop go

prop-dec-is-prop : {{_ : FUNEXT}} → ∀ {i} → (P : Type i) → is-prop P → is-prop (P ⊔ ¬ P)
prop-dec-is-prop P P-is-prop = all-paths-is-prop go
  where
  P-paths : has-all-paths P
  P-paths = prop-has-all-paths P-is-prop
  ¬P-paths : has-all-paths (¬ P)
  ¬P-paths = prop-has-all-paths ¬-is-prop
  go : has-all-paths (P ⊔ ¬ P)
  go (inl x₁) (inl x₂) = P-paths _ _ |in-ctx inl
  go (inl x₁) (inr x₂) = ⊥-rec (x₂ x₁)
  go (inr x₁) (inl x₂) = ⊥-rec (x₁ x₂)
  go (inr x₁) (inr x₂) = ¬P-paths _ _ |in-ctx inr

prop-dec-is-prop0 : {{_ : FUNEXT0}} → ∀ {i} → (P : Type i) → is-prop P → is-prop (P ⊔ ¬ P)
prop-dec-is-prop0 P P-is-prop = all-paths-is-prop go
  where
  P-paths : has-all-paths P
  P-paths = prop-has-all-paths P-is-prop
  ¬P-paths : has-all-paths (¬ P)
  ¬P-paths = prop-has-all-paths ¬-is-prop0
  go : has-all-paths (P ⊔ ¬ P)
  go (inl x₁) (inl x₂) = P-paths _ _ |in-ctx inl
  go (inl x₁) (inr x₂) = ⊥-rec (x₂ x₁)
  go (inr x₁) (inl x₂) = ⊥-rec (x₁ x₂)
  go (inr x₁) (inr x₂) = ¬P-paths _ _ |in-ctx inr

LEM-is-prop : {{_ : FUNEXT}} → ∀ {i} → is-prop (LEM i)
LEM-is-prop = Π-level (λ P → Π-level (λ P-is-prop → prop-dec-is-prop P P-is-prop))

singleton-equiv-Unit : ∀ {i} → {A : Type i} → (a : A) → (Σ A λ a' → a == a') ≃ Unit
singleton-equiv-Unit a = contr-equiv-Unit (pathfrom-is-contr a)

join-Empty-idem : {{_ : PUSHOUT}} → ∀ {i} → {A : Type i} → A * Empty ≃ A
join-Empty-idem {A = A} = equiv to from from-to to-from
  where
  to : A * Empty → A
  to = Join-rec (idf _) ⊥-rec (λ a → ⊥-elim)
  from : A → A * Empty
  from = jleft
  to-from : ∀ ae → from (to ae) == ae
  to-from = Join-elim (λ a → idp) ⊥-elim (λ a → ⊥-elim)
  from-to : ∀ a → to (from a) == a
  from-to a = idp

join-Unit-idem : {{_ : PUSHOUT}} → ∀ {i} → {A : Type i} → A * Unit ≃ Unit
join-Unit-idem {A = A} = equiv to from from-to to-from
  where
  to : A * Unit → Unit
  to _ = unit
  from : Unit → A * Unit
  from _ = jright unit
  lem : {x y : A * Unit} → (p : x == y) → (u : from (to x) == x) →
    transport (λ z → from (to z) == z) p u == ! (ap (from ∘ to) p) ∙ u ∙ p
  lem idp u = ! (∙-unit-r u)
  lem' : ∀ a → ! (ap (from ∘ to) (jglue a unit)) ∙ ! (jglue a unit) ∙ (jglue a unit) == idp
  lem' a =
    ! (ap (from ∘ to) (jglue a unit)) ∙ (! (jglue a unit) ∙ jglue a unit)
      =⟨ ap ! (ap-cst (jright unit) (jglue a unit)) ∙2 !-inv-l (jglue a unit) ⟩
    idp ∙ idp
      =⟨ idp ⟩
    idp
      =∎
  to-from : ∀ au → from (to au) == au
  to-from = Pushout-elim
    (λ a → ! (jglue a unit))
    (λ {unit → idp})
    (λ {(a , unit) → from-transp
      (λ z → from (to z) == z)
      (jglue a unit)
      (lem (jglue a unit) (! (jglue a unit)) ∙ lem' a)})
  from-to : ∀ u → to (from u) == u
  from-to unit = idp

¬¬η : ∀ {i} {X : Type i} → X → ¬ (¬ X)
¬¬η x negX = negX x

¬-contra : ∀ {i j} {X : Type i} {Y : Type j} → (X → Y) → ¬ Y → ¬ X
¬-contra f negY x = negY (f x)

lift-≠ : ∀ {i j} {A : Type i} {a b : Lift {j = j} A} → lower a ≠ lower b → a ≠ b
lift-≠ = –>-preserves-≠ lift-equiv

prop-Empty-to : ∀ {i} → {X : Type i} → X == Lift Empty → ¬ X
prop-Empty-to p = lower ∘ coe p

prop-Empty-from : {{_ : PROPEXT}} → ∀ {i} {X : Type i} → ¬ X → X == Lift Empty
prop-Empty-from {X = X} nx = ua-prop X-is-prop (Lift-level Empty-level) (lift ∘ nx) (⊥-rec ∘ lower)
  where
  X-is-prop : is-prop X
  X-is-prop = all-paths-is-prop (λ x _ → ⊥-rec (nx x))

prop-Unit-to : ∀ {i} {X : Type i} → X == Lift Unit → X
prop-Unit-to eq = coe (! eq) (lift unit)

prop-Unit-from : {{_ : PROPEXT}} → ∀ {i} {X : Type i} → is-prop X → X → X == Lift Unit
prop-Unit-from X-is-prop x = ua-prop X-is-prop (raise-level _ (Lift-level Unit-level)) (cst (lift unit)) (cst x)

[[]]× : {{_ : UA}} {{_ : FUNEXT}} {{_ : PTRUNC}} → ∀ {i j} {A : Type i} {B : Type j} → [[ A × B ]] ≃ [[ A ]] × [[ B ]]
[[]]× {A = A} {B = B} = equiv to from from-to to-from
  where
  product-prop : is-prop ([[ A ]] × [[ B ]])
  product-prop = ×-level PTrunc-level PTrunc-level
  to : [[ A × B ]] → [[ A ]] × [[ B ]]
  to = PTrunc-rec product-prop (λ {(a , b) → p[ a ] , p[ b ]})
  from : [[ A ]] × [[ B ]] → [[ A × B ]]
  from (pa , pb) = PTrunc-rec PTrunc-level (λ a → PTrunc-rec PTrunc-level (λ b → p[ a , b ]) pb) pa
  to-from : ∀ pab → from (to pab) == pab
  to-from pab = prop-has-all-paths PTrunc-level _ _
  from-to : ∀ papb → to (from papb) == papb
  from-to papb = prop-has-all-paths product-prop _ _


==> anc/theorem1.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem1 where

open import HoTT
open import preliminaries

U = Type lzero

theorem-1-A : (f : (X : U) → X → X) → endomap-natural f → ¬ ((x : Bool) → f Bool x == x) → LEM lzero
theorem-1-A f k q P u with inspect (f (P ⊔ Unit) (inr unit))
theorem-1-A f k q P u | inl p with≡ _ = inl p
theorem-1-A f k q P u | inr unit with≡ z = inr (claim-C z)
  where
  claim-A : ¬ ((f Bool true == true) × (f Bool false == false))
  claim-A (z , w) = q o
    where
    o : (x : Bool) → f Bool x == x
    o true = z
    o false = w
  claim-B : (f Bool true == false) ⊔ (f Bool false == true)
  claim-B with inspect (f Bool true) | inspect (f Bool false)
  claim-B | true with≡ r | true with≡ s = inr s
  claim-B | false with≡ r | false with≡ s = inl r
  claim-B | false with≡ r | true with≡ s = inl r
  claim-B | true with≡ r | false with≡ s = ⊥-rec (claim-A (r , s))
  claim-C-l : (f Bool true == false) → f (P ⊔ Unit) (inr unit) == inr unit → ¬ P
  claim-C-l j z p = inl≠inr p unit (
    inl p =⟨ idp ⟩
    –> e false =⟨ ap (–> e) (! j) ⟩
    –> e (f Bool true) =⟨ k Bool (P ⊔ Unit) e true ⟩
    f (P ⊔ Unit) (–> e true) =⟨ z ⟩
    inr unit =∎)
    where
    e : Bool ≃ P ⊔ Unit
    e = equiv
      (λ {true → inr unit ; false → inl p})
      (λ {(inl _) → false ; (inr _) → true})
      (λ {(inl v) → ap inl (prop-has-all-paths u p v) ; (inr unit) → idp})
      (λ {true → idp ; false → idp})
  claim-C-r : (f Bool false == true) → f (P ⊔ Unit) (inr unit) == inr unit → ¬ P
  claim-C-r j z p = inl≠inr p unit (
    inl p =⟨ idp ⟩
    –> e true =⟨ ap (–> e) (! j) ⟩
    –> e (f Bool false) =⟨ k Bool (P ⊔ Unit) e false ⟩
    f (P ⊔ Unit) (–> e false) =⟨ z ⟩
    inr unit =∎)
    where
    e : Bool ≃ P ⊔ Unit
    e = equiv
      (λ {false → inr unit ; true → inl p})
      (λ {(inl _) → true ; (inr _) → false})
      (λ {(inl v) → ap inl (prop-has-all-paths u p v) ; (inr unit) → idp})
      (λ {false → idp ; true → idp})
  claim-C : f (P ⊔ Unit) (inr unit) == inr unit → ¬ P
  claim-C with claim-B
  claim-C | inl i = claim-C-l i
  claim-C | inr i = claim-C-r i

theorem-1-B : {{_ : FUNEXT}} → LEM lzero → Σ ((X : U) → X → X) (λ f → endomap-natural f × ¬ ((x : Bool) → f Bool x == x))
theorem-1-B lem = f , (f-natural , f-bool)
  where
  f-aux : (X : U) → (x : X) → (is-contr (Σ X (λ x' → x' ≠ x))) ⊔ ¬ (is-contr (Σ X (λ x' → x' ≠ x))) → X
  f-aux X x (inl x') = fst (fst x')
  f-aux X x (inr z) = x
  f : (X : U) → X → X
  f X x = f-aux X x (lem (is-contr (Σ X (λ x' → x' ≠ x))) is-contr-is-prop)
  f-natural : endomap-natural f
  f-natural X Y e x with inspect (lem (is-contr (Σ X (λ x' → x' ≠ x))) is-contr-is-prop)
  f-natural X Y e x | inl xc with≡ p =
    –> e (f X x) =⟨ p |in-ctx (λ z → –> e (f-aux X x z)) ⟩
    –> e (fst (fst xc)) =⟨ ! lem-Y |in-ctx f-aux Y (–> e x) ⟩
    f Y (–> e x) =∎
    where
    y : Y
    y = –> e x
    e-lifted : Σ X (λ x' → x' ≠ x) ≃ Σ Y (λ y' → y' ≠ y)
    e-lifted = equiv to from from-to to-from
      where
      to : Σ X (λ x' → x' ≠ x) → Σ Y (λ y' → y' ≠ y)
      to xp = (–> e (fst xp)) , (–>-preserves-≠ e (snd xp))
      from : Σ Y (λ y' → y' ≠ y) → Σ X (λ x' → x' ≠ x)
      from yp =
          <– e (fst yp)
        , transport
          (λ z → (<– e (fst yp) ≠ z))
          (<–-inv-l e x)
          (<–-preserves-≠ e (snd yp))
      to-from : ∀ xp → from (to xp) == xp
      to-from xp = pair= (<–-inv-l e (fst xp)) (prop-has-all-paths-↓ ¬-is-prop)
      from-to : ∀ yp → to (from yp) == yp
      from-to yp = pair= (<–-inv-l (e ⁻¹) (fst yp)) (prop-has-all-paths-↓ ¬-is-prop)
    Y-contr : is-contr (Σ Y (λ y' → y' ≠ y))
    Y-contr = –> (is-contr-equiv e-lifted) xc
    lem-Y : (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop) == inl Y-contr
    lem-Y with inspect (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop)
    lem-Y | inl x₂ with≡ x₃ = x₃ ∙ ap inl (prop-has-all-paths is-contr-is-prop x₂ Y-contr)
    lem-Y | inr x₂ with≡ x₃ = ⊥-rec (x₂ Y-contr)
  f-natural X Y e x | inr z  with≡ p =
    –> e (f X x) =⟨ p |in-ctx (λ z → –> e (f-aux X x z)) ⟩
    –> e x =⟨ ! lem-Y |in-ctx f-aux Y (–> e x) ⟩
    f Y (–> e x) =∎
    where
    y : Y
    y = –> e x
    e-lifted : Σ X (λ x' → x' ≠ x) ≃ Σ Y (λ y' → y' ≠ y)
    e-lifted = equiv to from from-to to-from
      where
      to : Σ X (λ x' → x' ≠ x) → Σ Y (λ y' → y' ≠ y)
      to xp = (–> e (fst xp)) , (–>-preserves-≠ e (snd xp))
      from : Σ Y (λ y' → y' ≠ y) → Σ X (λ x' → x' ≠ x)
      from yp =
          <– e (fst yp)
        , transport
          (λ z → (<– e (fst yp) ≠ z))
          (<–-inv-l e x)
          (<–-preserves-≠ e (snd yp))
      to-from : ∀ xp → from (to xp) == xp
      to-from xp = pair= (<–-inv-l e (fst xp)) (prop-has-all-paths-↓ ¬-is-prop)
      from-to : ∀ yp → to (from yp) == yp
      from-to yp = pair= (<–-inv-l (e ⁻¹) (fst yp)) (prop-has-all-paths-↓ ¬-is-prop)
    not-Y-contr : ¬ (is-contr (Σ Y (λ y' → y' ≠ y)))
    not-Y-contr q = z (<– (is-contr-equiv e-lifted) q)
    lem-Y : (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop) == inr not-Y-contr
    lem-Y with inspect (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop)
    lem-Y | inl x₂ with≡ x₃ = ⊥-rec (not-Y-contr x₂)
    lem-Y | inr x₂ with≡ x₃ = x₃ ∙ ap inr (prop-has-all-paths ¬-is-prop _ _)
  f-bool : ¬ ((x : Bool) → f Bool x == x)
  f-bool u = Bool-true≠false (! (u true) ∙ (lem-Bool |in-ctx f-aux Bool true))
    where
    b : Bool
    b = true
    Bool-contr : is-contr (Σ Bool (λ b' → b' ≠ b))
    Bool-contr = (false , Bool-false≠true) , go
      where
      go : (y : Σ Bool (λ b' → b' ≠ b)) → false , Bool-false≠true == y
      go (true  , p) = ⊥-rec (p idp)
      go (false , p) = pair= idp (prop-has-all-paths ¬-is-prop Bool-false≠true p)
    lem-Bool : (lem (is-contr (Σ Bool (λ b' → b' ≠ b))) is-contr-is-prop) == inl Bool-contr
    lem-Bool with inspect (lem (is-contr (Σ Bool (λ b' → b' ≠ b))) is-contr-is-prop)
    lem-Bool | inl x₁ with≡ x₂ = x₂ ∙ ap inl (prop-has-all-paths is-contr-is-prop _ _)
    lem-Bool | inr x₁ with≡ x₂ = ⊥-rec (x₁ Bool-contr)


==> anc/theorem10.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem10 where

open import HoTT
open import preliminaries
open import lemma14

theorem-10 : {{_ : FUNEXT}} {{_ : PROPEXT}} →  ∀ {i} →
  LEM i →
  Σ (Type i ≃ Type i) λ e → –> e (Lift Empty) == Lift Unit
theorem-10 {i = i} lem = equiv f f f-inv f-inv , f-comp
  where
  ¬¬-id : (X : Type i) → is-prop X → ¬ (¬ X) == X
  ¬¬-id X X-is-prop = ua-prop ¬-is-prop X-is-prop (lemma-14-A lem X X-is-prop) ¬¬η
  f : Type i → Type i
  f X with lem (is-prop X) is-prop-is-prop
  f X | inl X-is-prop = ¬ X
  f X | inr X-no-prop = X
  f-inv : ∀ X → f (f X) == X
  f-inv X with lem (is-prop X) is-prop-is-prop
  f-inv X | inl X-is-prop with lem (is-prop (¬ X)) is-prop-is-prop
  f-inv X | inl X-is-prop | inl negX-is-prop = ¬¬-id X X-is-prop
  f-inv X | inl X-is-prop | inr negX-no-prop = ⊥-rec (negX-no-prop ¬-is-prop)
  f-inv X | inr X-no-prop with lem (is-prop X) is-prop-is-prop
  f-inv X | inr X-no-prop | inl X-is-prop' = ⊥-rec (X-no-prop X-is-prop')
  f-inv X | inr X-no-prop | inr X-no-prop' = idp
  f-comp : f (Lift Empty) == Lift Unit
  f-comp with lem (is-prop (Lift Empty)) is-prop-is-prop
  f-comp | inl Empty-is-prop =
    ua-prop
      ¬-is-prop
      ((Lift-level (raise-level _ Unit-level)))
      (cst (lift unit))
      (cst lower)
  f-comp | inr Empty-no-prop = ⊥-rec (Empty-no-prop (Lift-level Empty-level))


==> anc/theorem16.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem16 where

open import HoTT
open import preliminaries
open import lemma15

theorem-16 : {{_ : PROPEXT}} → ∀ {i} → (f : Type i → Type i) → is-inj f → f (Lift Unit) == (Lift Empty) → DNE i
theorem-16 {i = i} f f-inj p = lemma-15-B go
  where
  go : (P : Type i) → is-prop P → Σ (Type i) (λ X → P ⇔ ¬ X)
  go P P-is-prop = f P , (to , from)
    where
    to : P → ¬ (f P)
    to =
         prop-Empty-to            -- propext
       ∘ (λ q → q ∙ p)            -- assumption f Unit == Empty
       ∘ ap f                     --
       ∘ prop-Unit-from P-is-prop -- propext
    from : ¬ (f P) → P
    from =
         prop-Unit-to             -- propext
       ∘ f-inj P (Lift Unit)             -- f left-cancellable
       ∘ (λ q → q ∙ (! p))        -- assumption f Unit == Empty
       ∘ prop-Empty-from          -- propext


==> anc/theorem20.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem20 where

open import HoTT
open import preliminaries
open import lemma19

theorem-20 : {{_ : UA}} {{_ : PROPEXT}} {{_ : PTRUNC}}
  {{_ : FUNEXT0}} {{_ : FUNEXT}} → ∀ {i} →
  (e : Type i ≃ Type i) →
  (A : Type i) → [[ A ]] →
  –> e A == Lift Empty →
  LEM i
theorem-20 e A pa eq = lemma-19 (–> e) (–>-is-inj e) A pa eq


==> anc/theorem3.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem3 where

open import HoTT
open import preliminaries
open import lemma2

theorem-3-A : ∀ {i} → (f : (X : Type i) → X → X) → endomap-natural f → (X : Type i) → (x : X) → isolated x → f X x ≠ x → LEM i
theorem-3-A {i = i} f nat X x j ineq P P-is-prop = go (inspect (f ((P × Y) ⊔ Unit) (inr unit)))
  where
  Y : Type i
  Y = fst (fst (fst (lemma-2 x) j))
  g : X ≃ Y ⊔ Unit
  g = snd (fst (fst (lemma-2 x) j))
  go : Singleton (f ((P × Y) ⊔ Unit) (inr unit)) → P ⊔ ¬ P
  go (inl (p , _) with≡ _) = inl p
  go (inr unit with≡ q) = inr not-P
    where
    not-P : ¬ P
    not-P p = inl≠inr (p , f X x , d-claim) unit (
      inl (p , (f X x) , d-claim) =⟨ e-claim-1 ⟩
      –> e (f X x) =⟨ nat _ _ e x ⟩
      f ((P × Y) ⊔ Unit) (–> e x) =⟨ e-claim-2 |in-ctx f ((P × Y) ⊔ Unit) ⟩
      f ((P × Y) ⊔ Unit) (inr unit) =⟨ q ⟩
      inr unit =∎)
      where
      P-contr : is-contr P
      P-contr = inhab-prop-is-contr p P-is-prop
      PY-Y : P × Y ≃ Y
      PY-Y = ×-Unit ∘e ×≃ (contr-equiv-Unit P-contr) (ide Y)
      e : X ≃ (P × Y) ⊔ Unit
      e = (⊔≃ PY-Y (ide Unit)) ⁻¹ ∘e g
      d-claim : is-left (j (f X x)) == false
      d-claim with inspect (j (f X x))
      d-claim | inl x₁ with≡ x₂ = ⊥-rec (ineq (! x₁))
      d-claim | inr x₁ with≡ x₂ = ap is-left x₂
      e-claim-1 : inl (p , (f X x) , d-claim) == –> e (f X x)
      e-claim-1 with inspect (j (f X x))
      e-claim-1 | inl x₁ with≡ x₂ = ⊥-rec (ineq (! x₁))
      e-claim-1 | inr x₁ with≡ x₂ = ap inl (pair×= (prop-has-all-paths P-is-prop _ _) idp)
      e-claim-2 : –> e x == inr unit
      e-claim-2 with inspect (j x)
      e-claim-2 | inl x₁ with≡ x₂ = idp
      e-claim-2 | inr x₁ with≡ x₂ = ⊥-rec (x₁ idp)

theorem-3-B : {{_ : FUNEXT}} → ∀ {i} → LEM i →
  Σ ((X : Type i) → X → X)
    (λ f → endomap-natural f ×
           (Σ (Type i)
              (λ X →
                 (Σ X
                    (λ x → f X x ≠ x)))))
theorem-3-B {i = i} lem = f , (f-natural , Lift Bool , (lift true , f-bool))
  where
  f-aux : (X : Type i) → (x : X) → (is-contr (Σ X (λ x' → x' ≠ x))) ⊔ ¬ (is-contr (Σ X (λ x' → x' ≠ x))) → X
  f-aux X x (inl x') = fst (fst x')
  f-aux X x (inr z) = x
  f : (X : Type i) → X → X
  f X x = f-aux X x (lem (is-contr (Σ X (λ x' → x' ≠ x))) is-contr-is-prop)
  f-natural : endomap-natural f
  f-natural X Y e x with inspect (lem (is-contr (Σ X (λ x' → x' ≠ x))) is-contr-is-prop)
  f-natural X Y e x | inl xc with≡ p =
    –> e (f X x) =⟨ p |in-ctx (λ z → –> e (f-aux X x z)) ⟩
    –> e (fst (fst xc)) =⟨ ! lem-Y |in-ctx f-aux Y (–> e x) ⟩
    f Y (–> e x) =∎
    where
    y : Y
    y = –> e x
    e-lifted : Σ X (λ x' → x' ≠ x) ≃ Σ Y (λ y' → y' ≠ y)
    e-lifted = equiv to from from-to to-from
      where
      to : Σ X (λ x' → x' ≠ x) → Σ Y (λ y' → y' ≠ y)
      to xp = (–> e (fst xp)) , (–>-preserves-≠ e (snd xp))
      from : Σ Y (λ y' → y' ≠ y) → Σ X (λ x' → x' ≠ x)
      from yp =
          <– e (fst yp)
        , transport
          (λ z → (<– e (fst yp) ≠ z))
          (<–-inv-l e x)
          (<–-preserves-≠ e (snd yp))
      to-from : ∀ xp → from (to xp) == xp
      to-from xp = pair= (<–-inv-l e (fst xp)) (prop-has-all-paths-↓ ¬-is-prop)
      from-to : ∀ yp → to (from yp) == yp
      from-to yp = pair= (<–-inv-l (e ⁻¹) (fst yp)) (prop-has-all-paths-↓ ¬-is-prop)
    Y-contr : is-contr (Σ Y (λ y' → y' ≠ y))
    Y-contr = –> (is-contr-equiv e-lifted) xc
    lem-Y : (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop) == inl Y-contr
    lem-Y with inspect (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop)
    lem-Y | inl x₂ with≡ x₃ = x₃ ∙ ap inl (prop-has-all-paths is-contr-is-prop x₂ Y-contr)
    lem-Y | inr x₂ with≡ x₃ = ⊥-rec (x₂ Y-contr)
  f-natural X Y e x | inr z  with≡ p =
    –> e (f X x) =⟨ p |in-ctx (λ z → –> e (f-aux X x z)) ⟩
    –> e x =⟨ ! lem-Y |in-ctx f-aux Y (–> e x) ⟩
    f Y (–> e x) =∎
    where
    y : Y
    y = –> e x
    e-lifted : Σ X (λ x' → x' ≠ x) ≃ Σ Y (λ y' → y' ≠ y)
    e-lifted = equiv to from from-to to-from
      where
      to : Σ X (λ x' → x' ≠ x) → Σ Y (λ y' → y' ≠ y)
      to xp = (–> e (fst xp)) , (–>-preserves-≠ e (snd xp))
      from : Σ Y (λ y' → y' ≠ y) → Σ X (λ x' → x' ≠ x)
      from yp =
          <– e (fst yp)
        , transport
          (λ z → (<– e (fst yp) ≠ z))
          (<–-inv-l e x)
          (<–-preserves-≠ e (snd yp))
      to-from : ∀ xp → from (to xp) == xp
      to-from xp = pair= (<–-inv-l e (fst xp)) (prop-has-all-paths-↓ ¬-is-prop)
      from-to : ∀ yp → to (from yp) == yp
      from-to yp = pair= (<–-inv-l (e ⁻¹) (fst yp)) (prop-has-all-paths-↓ ¬-is-prop)
    not-Y-contr : ¬ (is-contr (Σ Y (λ y' → y' ≠ y)))
    not-Y-contr q = z (<– (is-contr-equiv e-lifted) q)
    lem-Y : (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop) == inr not-Y-contr
    lem-Y with inspect (lem (is-contr (Σ Y (λ y' → y' ≠ y))) is-contr-is-prop)
    lem-Y | inl x₂ with≡ x₃ = ⊥-rec (not-Y-contr x₂)
    lem-Y | inr x₂ with≡ x₃ = x₃ ∙ ap inr (prop-has-all-paths ¬-is-prop _ _)
  f-bool : f (Lift Bool) (lift true) ≠ (lift true)
  f-bool u = lift-≠ Bool-true≠false ((! u ∙ ap (f-aux (Lift Bool) (lift true)) lem-Bool)) --
    where
    b : Lift Bool
    b = lift true
    Bool-contr : is-contr (Σ (Lift Bool) (λ b' → b' ≠ b))
    Bool-contr = (lift false , lift-≠ Bool-false≠true) , go
      where
      go : (y : Σ (Lift Bool) (λ b' → b' ≠ b)) → lift false , lift-≠ Bool-false≠true == y
      go (lift true  , p) = ⊥-rec (p idp)
      go (lift false , p) = pair= idp (prop-has-all-paths ¬-is-prop (lift-≠ Bool-false≠true) p)
    lem-Bool : (lem (is-contr (Σ (Lift Bool) (λ b' → b' ≠ b))) is-contr-is-prop) == inl Bool-contr
    lem-Bool with inspect (lem (is-contr (Σ (Lift Bool) (λ b' → b' ≠ b))) is-contr-is-prop)
    lem-Bool | inl x₁ with≡ x₂ = x₂ ∙ ap inl (prop-has-all-paths is-contr-is-prop _ _)
    lem-Bool | inr x₁ with≡ x₂ = ⊥-rec (x₁ Bool-contr)


==> anc/theorem4.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem4 where

open import HoTT
open import preliminaries
open import lemma2

complemented : {{_ : PTRUNC}} → ∀ {i} → (P : Type i) → Type (lsucc i)
complemented {i = i} P = Σ (Type i) λ Q → [[ Q ⊔ P ]] × ¬ [[ Q × P ]]

complemented-decidable : {{_ : FUNEXT}} {{_ : PTRUNC}} → ∀ {i} → (P : Type i) → is-prop P → complemented P → P ⊔ ¬ P
complemented-decidable P P-is-prop (Q , total , disjoint) = PTrunc-rec (prop-dec-is-prop P P-is-prop) go total
  where
  go : Q ⊔ P → Coprod P (¬ P)
  go (inl q) = inr (λ p → disjoint p[ q , p ])
  go (inr p) = inl p

theorem-4-A : {{_ : FUNEXT}} {{_ : PTRUNC}} → ∀ {i} → (f : (X : Type i) → X → X) → endomap-natural f → (X : Type i) → (x : X) → f X x ≠ x → LEM i
theorem-4-A {i = i} f f-nat X x ineq P P-is-prop =
  complemented-decidable _ P-is-prop ([[ x == y ]] , (total , disjoint))
  where
  Z : Type i
  Z = Σ X (λ y → [[ [[ x == y ]] ⊔ P ]])
  z : Z
  z = (x , p[ inl p[ idp ] ])
  y : X
  y = fst (f Z z)
  total : [[ [[ x == y ]] ⊔ P ]]
  total = snd (f Z z)
  disjoint : [[ [[ x == y ]] × P ]] → Empty
  disjoint = PTrunc-rec Empty-level (λ {(v , p) → PTrunc-rec Empty-level (claim-C p) v})
    where
    fst-equiv : P → Z ≃ X
    fst-equiv p =
      equiv
        fst
        (λ y → y , p[ inr p ])
        (λ b → idp)
        (λ {(y , w) →
          pair=
            idp
            (prop-has-all-paths PTrunc-level _ _)
        })
    claim-B : P → f Z z ≠ z
    claim-B p q = ineq (
      f X x =⟨ ! (f-nat Z X (fst-equiv p) z) ⟩
      –> (fst-equiv p) (f Z z) =⟨ q |in-ctx –> (fst-equiv p) ⟩
      –> (fst-equiv p) z =⟨ idp ⟩
      x =∎)
    claim-C : P → x ≠ y
    claim-C p q = claim-B p (! repack)
      where
      repack : z == f Z z
      repack =
        pair= q
          (prop-has-all-paths-↓ PTrunc-level)


==> anc/theorem5.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem5 where

open import HoTT
open import preliminaries

theorem-5-A : {{_ : FUNEXT0}} → ∀ {i} →
  (f : (X : Type i) → Bool) →
  universe-natural f →
  (X Y : Type i) →
  f X ≠ f Y → WEM i
theorem-5-A {i = i} f f-nat X Y ineq A = claim-E
  where
  wlog-X : Σ (Type i) λ X^ → f X^ == true
  wlog-X with inspect (f X)
  wlog-X | true  with≡ p = X , p
  wlog-X | false with≡ p with inspect (f Y)
  wlog-X | false with≡ p | false with≡ q = ⊥-rec (ineq (p ∙ ! q))
  wlog-X | false with≡ p | true  with≡ q = Y , q
  wlog-Y : Σ (Type i) λ Y^ → f Y^ == false
  wlog-Y with inspect (f Y)
  wlog-Y | false with≡ p = Y , p
  wlog-Y | true  with≡ p with inspect (f X)
  wlog-Y | true  with≡ p | true  with≡ q = ⊥-rec (ineq (q ∙ ! p))
  wlog-Y | true  with≡ p | false with≡ q = X , q
  X^ = fst wlog-X
  f-X^ = snd wlog-X
  Y^ = fst wlog-Y
  f-Y^ = snd wlog-Y
  Z : Type i
  Z = (¬ A × X^) ⊔ (¬ (¬ A) × Y^)
  claim-A : ¬ A → Z ≃ X^
  claim-A negA =
    (¬ A × X^) ⊔ (¬ (¬ A) × Y^)
      ≃⟨ ⊔≃
        (×-emap-l X^ (inhab-prop-equiv-Unit negA ¬-is-prop0))
        (×-emap-l Y^ (inhab-¬-Empty0 negA))
       ⟩
    (Unit × X^) ⊔ (Empty × Y^)
      ≃⟨ ⊔≃
        ×-Unit -- ×-Unit
        ×-Empty -- ×-Empty
       ⟩
    X^ ⊔ Empty
      ≃⟨ ⊔-Empty ⟩ --
    X^
      ≃∎
  claim-B : ¬ A → f Z == true
  claim-B negA = f-nat Z X^ (claim-A negA) ∙ f-X^
  claim-B-contra : f Z == false → ¬ (¬ A)
  claim-B-contra p = λ negA → Bool-true≠false (! (claim-B negA) ∙ p)
  claim-C : A → Z ≃ Y^
  claim-C a =
    (¬ A × X^) ⊔ (¬ (¬ A) × Y^)
      ≃⟨ ⊔≃
        (×-emap-l X^ (inhab-¬-Empty0 a))
        (×-emap-l Y^ (inhab-prop-equiv-Unit (¬¬η a) ¬-is-prop0))
       ⟩
    (Empty × X^) ⊔ (Unit × Y^)
      ≃⟨ ⊔≃
        ×-Empty
        ×-Unit
       ⟩
    Empty ⊔ Y^
      ≃⟨ ⊔-Empty-l ⟩
    Y^
      ≃∎
  claim-D : A → f Z == false
  claim-D a = f-nat Z Y^ (claim-C a) ∙ f-Y^
  claim-D-contra : f Z == true → ¬ A
  claim-D-contra p = λ a → Bool-false≠true (! (claim-D a) ∙ p)
  claim-E : ¬ A ⊔ ¬ (¬ A)
  claim-E with inspect (f Z)
  claim-E | true with≡ x₂ = inl (claim-D-contra x₂)
  claim-E | false with≡ x₂ = inr (claim-B-contra x₂)

-- TODO back direction


==> anc/theorem6.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem6 where

open import HoTT
open import preliminaries
open import lemma2

theorem-6-A : {{_ : FUNEXT0}} → ∀ {i} →
  (f : (X : Type i) → X → Bool) →
  dec-natural f →
  (X Y : Type i) → (x : X) → isolated x → (y : Y) → isolated y →
  f X x ≠ f Y y → WEM i
theorem-6-A {i = i} f f-nat X Y x x-isol y y-isol ineq A = claim-E
  where
  wlog-X : Σ (Type i) λ X' → Σ X' λ x' → isolated x' × (f X' x' == true)
  wlog-X with inspect (f X x)
  wlog-X | true  with≡ p = X , (x , (x-isol , p))
  wlog-X | false with≡ p with inspect (f Y y)
  wlog-X | false with≡ p | false with≡ q = ⊥-rec (ineq (p ∙ ! q))
  wlog-X | false with≡ p | true  with≡ q = Y , (y , (y-isol , q))
  wlog-Y : Σ (Type i) λ Y' → Σ Y' λ y' → isolated y' × (f Y' y' == false)
  wlog-Y with inspect (f Y y)
  wlog-Y | false with≡ p = Y , (y , (y-isol , p))
  wlog-Y | true  with≡ p with inspect (f X x)
  wlog-Y | true  with≡ p | true  with≡ q = ⊥-rec (ineq (q ∙ ! p))
  wlog-Y | true  with≡ p | false with≡ q = X , (x , (x-isol , q))
  X^ : Type i
  X^ = fst wlog-X
  x^ : X^
  x^ = fst (snd wlog-X)
  x^-isol : isolated x^
  x^-isol = fst (snd (snd wlog-X))
  f-x^ : f X^ x^ == true
  f-x^ = snd (snd (snd wlog-X))
  Y^ : Type i
  Y^ = fst wlog-Y
  y^ : Y^
  y^ = fst (snd wlog-Y)
  y^-isol : isolated y^
  y^-isol = fst (snd (snd wlog-Y))
  f-y^ : f Y^ y^ == false
  f-y^ = snd (snd (snd wlog-Y))
  X' : Type i
  X' = fst (fst (fst (lemma-2 x^) x^-isol))
  X'-e : X^ ≃ X' ⊔ Unit
  X'-e = snd (fst (fst (lemma-2 x^) x^-isol))
  Y' : Type i
  Y' = fst (fst (fst (lemma-2 y^) y^-isol))
  Y'-e : Y^ ≃ Y' ⊔ Unit
  Y'-e = snd (fst (fst (lemma-2 y^) y^-isol))
  Z : Type i
  Z = (Unit ⊔ (¬ A × X')) × (Unit ⊔ (¬ (¬ A) × Y'))
  z : Z
  z = (inl unit) , (inl unit)
  claim-A : ¬ A → Z ≃ X^
  claim-A negA =
    (Unit ⊔ (¬ A × X')) × (Unit ⊔ (¬ (¬ A) × Y'))
      ≃⟨ ×≃
        (⊔≃ (ide Unit) (×≃ (contr-equiv-Unit (inhab-prop-is-contr negA ¬-is-prop0) ) (ide _)))
        (⊔≃ (ide Unit) (×≃ (inhab-¬-Empty0 negA) (ide _)))
       ⟩
    (Unit ⊔ (Unit × X')) × (Unit ⊔ (Empty × Y'))
      ≃⟨ ×≃
        (⊔≃ (ide Unit) ×-Unit)
        (⊔≃ (ide Unit) ×-Empty)
       ⟩
    (Unit ⊔ X') × (Unit ⊔ Empty)
      ≃⟨ ×≃ (X'-e ⁻¹ ∘e ⊔-comm) ⊔-Empty ⟩
    X^ × Unit
      ≃⟨ ×-Unit-r ⟩
    X^ ≃∎
  claim-B : ¬ A → f Z z == true
  claim-B negA = ! (f-nat Z X^ (claim-A negA) z) ∙ f-x^
  claim-C : A → Z ≃ Y^
  claim-C a =
    (Unit ⊔ (¬ A × X')) × (Unit ⊔ (¬ (¬ A) × Y')) ≃⟨
      ×≃
        (⊔≃ (ide Unit) (×≃ {i = i} (inhab-¬-Empty0 a) (ide X')))
        (⊔≃ (ide Unit) (×≃ (contr-equiv-Unit (inhab-prop-is-contr (λ x₁ → x₁ a) ¬-is-prop0)) (ide Y')))
      ⟩
    (Unit ⊔ (Empty × X')) × (Unit ⊔ (Unit × Y'))
      ≃⟨
        ×≃ (⊔≃ (ide Unit) ×-Empty) (⊔≃ (ide Unit) ×-Unit)
       ⟩
    (Unit ⊔ Empty) × (Unit ⊔ Y')
      ≃⟨
        ×≃ ⊔-Empty (Y'-e ⁻¹ ∘e ⊔-comm)
       ⟩
    Unit × Y^
      ≃⟨ ×-Unit ⟩
    Y^ ≃∎
  claim-D : A → f Z z == false
  claim-D a = ! (f-nat Z Y^ (claim-C a) z) ∙ f-y^
  claim-B-contra : f Z z == false → ¬ (¬ A)
  claim-B-contra p = λ negA → Bool-true≠false (! (claim-B negA) ∙ p)
  claim-D-contra : f Z z == true → ¬ A
  claim-D-contra p = λ a → Bool-false≠true (! (claim-D a) ∙ p)
  claim-E : ¬ A ⊔ ¬ (¬ A)
  claim-E with inspect (f Z z)
  claim-E | true with≡ x₂ = inl (claim-D-contra x₂)
  claim-E | false with≡ x₂ = inr (claim-B-contra x₂)

module onlyif {{_ : FUNEXT0}} {i} (wem : WEM i) where
  f : (X : Type i) → X → Bool
  f X x = is-right (wem (Σ X λ x' → x ≠ x'))

  f-natural : dec-natural f
  f-natural X Y e x = go
    where
    y : Y
    y = –> e x
    X-prop : Type i
    X-prop = (Σ X λ x' → x ≠ x')
    Y-prop : Type i
    Y-prop = (Σ Y λ y' → y ≠ y')
    e-lifted : (Σ X λ x' → x ≠ x') ≃ (Σ Y λ y' → y ≠ y')
    e-lifted =
      (Σ X λ x' → x ≠ x') ≃⟨
        Σ-emap e
          (λ y' →
            prop-equiv ¬-is-prop0 ¬-is-prop0
              (contra (λ q → ! (<–-inv-l e x) ∙ (q |in-ctx <– e)))
              (contra (λ q → (q |in-ctx –> e) ∙ <–-inv-r e y'))
          )
        ⟩
      (Σ Y λ y' → y ≠ y') ≃∎
    go : f Y (–> e x) == f X x
    go with wem X-prop | wem Y-prop
    go | inl x₂ | inl x₃ = idp
    go | inr x₂ | inr x₃ = idp
    go | inl x₂ | inr x₃ = ⊥-rec (x₃ (λ yp → x₂ (<– e-lifted yp)))
    go | inr x₂ | inl x₃ = ⊥-rec (x₂ (λ xp → x₃ (–> e-lifted xp)))

  claim-A : f (Lift Unit) (lift unit) == false
  claim-A with wem (Σ (Lift Unit) λ x' → lift unit ≠ x')
  claim-A | inl _ = idp
  claim-A | inr z = ⊥-rec (z (λ {(lift unit , ineq) → ineq idp}))

  claim-B : f (Lift Bool) (lift true) == true
  claim-B with wem (Σ (Lift Bool) λ b' → lift true ≠ b')
  claim-B | inl z = ⊥-rec (z (lift false , lift-≠ Bool-true≠false))
  claim-B | inr _ = idp

  isolated-unit : isolated (lift {j = i} unit)
  isolated-unit (lift unit) = inl idp

  isolated-true : isolated (lift {j = i} true)
  isolated-true (lift true)  = inl idp
  isolated-true (lift false) = inr (lift-≠ Bool-true≠false)

theorem-6-B : {{_ : FUNEXT0}} → ∀ {i} → WEM i →
  Σ ((X : Type i) → X → Bool)
  λ f → dec-natural f ×
  Σ (Type i) λ X → Σ (Type i) λ Y →
  Σ X λ x → Σ Y λ y →
  isolated x × isolated y ×
  (f X x ≠ f Y y)
theorem-6-B wem = f , (f-natural , (Lift Unit , (Lift Bool , (lift unit , (lift true , (isolated-unit , (isolated-true , (λ ineq → Bool-false≠true (! claim-A ∙ ineq ∙ claim-B)))))))))
  where
  open onlyif wem


==> anc/theorem7.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem7 where

open import HoTT
open import preliminaries
open import lemma2
open import theorem6

theorem-7-A : {{_ : PTRUNC}} {{_ : FUNEXT}} → ∀ {i} →
  (f : (X : Type i) → X → Bool) →
  dec-natural f →
  (X Y : Type i) →
  (x : X) → is-prop (x == x) →
  (y : Y) → is-prop (y == y) →
  f X x ≠ f Y y → WEM i
theorem-7-A {i = i} f f-nat X Y x x-prop y y-prop ineq A = claim-E
  where
  wlog-X : Σ (Type i) λ X' → Σ X' λ x' → is-prop (x' == x') × (f X' x' == true)
  wlog-X with inspect (f X x)
  wlog-X | true  with≡ p = X , (x , (x-prop , p))
  wlog-X | false with≡ p with inspect (f Y y)
  wlog-X | false with≡ p | false with≡ q = ⊥-rec (ineq (p ∙ ! q))
  wlog-X | false with≡ p | true  with≡ q = Y , (y , (y-prop , q))
  wlog-Y : Σ (Type i) λ Y' → Σ Y' λ y' → is-prop (y' == y') × (f Y' y' == false)
  wlog-Y with inspect (f Y y)
  wlog-Y | false with≡ p = Y , (y , (y-prop , p))
  wlog-Y | true  with≡ p with inspect (f X x)
  wlog-Y | true  with≡ p | true  with≡ q = ⊥-rec (ineq (q ∙ ! p))
  wlog-Y | true  with≡ p | false with≡ q = X , (x , (x-prop , q))
  X^ : Type i
  X^ = fst wlog-X
  x^ : X^
  x^ = fst (snd wlog-X)
  x^-prop : is-prop (x^ == x^)
  x^-prop = fst (snd (snd wlog-X))
  f-x^ : f X^ x^ == true
  f-x^ = snd (snd (snd wlog-X))
  Y^ : Type i
  Y^ = fst wlog-Y
  y^ : Y^
  y^ = fst (snd wlog-Y)
  y^-prop : is-prop (y^ == y^)
  y^-prop = fst (snd (snd wlog-Y))
  f-y^ : f Y^ y^ == false
  f-y^ = snd (snd (snd wlog-Y))
  Z : Type i
  Z = (Σ X^ λ x' → [[ (x^ == x') ⊔ ¬ A ]]) × (Σ Y^ λ y' → [[ (y^ == y') ⊔ ¬ (¬ A) ]])
  z : Z
  z = (x^ , p[ inl idp ]) , (y^ , p[ inl idp ])
  claim-A : ¬ A → Z ≃ X^
  claim-A negA =
    (Σ X^ λ x' → [[ (x^ == x') ⊔ ¬ A ]]) × (Σ Y^ λ y' → [[ (y^ == y') ⊔ ¬ (¬ A) ]])
      ≃⟨ ×≃
        (Σ-emap-r (λ x' → [[]]≃ (⊔≃ (ide _) (inhab-prop-equiv-Unit negA ¬-is-prop)) ))
        (Σ-emap-r (λ y' → [[]]≃ (⊔≃ (ide _) (inhab-¬-Empty negA))))
       ⟩
    (Σ X^ λ x' → [[ (x^ == x') ⊔ Unit ]]) × (Σ Y^ λ y' → [[ (y^ == y') ⊔ Empty ]])
      ≃⟨ ×≃
        (Σ-emap-r (λ x' →
          prop-equiv PTrunc-level (raise-level -2 Unit-level)
            (λ _ → unit)
            (λ _ → p[ inr unit ])
          )
        )
        (Σ-emap-r (λ y' → [[]]≃ ⊔-Empty))
       ⟩
    (Σ X^ λ x' → Unit) × (Σ Y^ λ y' → [[ y^ == y' ]])
      ≃⟨ ×≃
        Σ₂-Unit
        (contr-equiv-Unit (component-is-prop y^ y^-prop))
       ⟩
    X^ × Unit
      ≃⟨ ×-Unit-r ⟩
    X^
      ≃∎
  claim-C : A → Z ≃ Y^
  claim-C a =
    (Σ X^ λ x' → [[ (x^ == x') ⊔ ¬ A ]]) × (Σ Y^ λ y' → [[ (y^ == y') ⊔ ¬ (¬ A) ]])
      ≃⟨ ×≃
        (Σ-emap-r (λ x' → [[]]≃ (⊔≃ {k = i} (ide _) (inhab-¬-Empty a))))
        (Σ-emap-r (λ y' → [[]]≃ (⊔≃ (ide _) (inhab-prop-equiv-Unit (λ x₁ → x₁ a) ¬-is-prop))))
       ⟩
    (Σ X^ λ x' → [[ (x^ == x') ⊔ Empty ]]) × (Σ Y^ λ y' → [[ (y^ == y') ⊔ Unit ]])
      ≃⟨ ×≃
        (Σ-emap-r (λ x' → [[]]≃ ⊔-Empty))
        (Σ-emap-r (λ y' →
          prop-equiv PTrunc-level (raise-level -2 Unit-level)
            (λ _ → unit)
            (λ _ → p[ inr unit ])
          )
        )
       ⟩
    (Σ X^ λ x' → [[ x^ == x' ]]) × (Σ Y^ λ y' → Unit)
      ≃⟨ ×≃
        (contr-equiv-Unit (component-is-prop x^ x^-prop))
        Σ₂-Unit
       ⟩
    Unit × Y^
      ≃⟨ ×-Unit ⟩
    Y^
      ≃∎
  claim-B : ¬ A → f Z z == true
  claim-B negA = ! (f-nat Z X^ (claim-A negA) z) ∙ f-x^
  claim-D : A → f Z z == false
  claim-D a = ! (f-nat Z Y^ (claim-C a) z) ∙ f-y^
  claim-B-contra : f Z z == false → ¬ (¬ A)
  claim-B-contra p = λ negA → Bool-true≠false (! (claim-B negA) ∙ p)
  claim-D-contra : f Z z == true → ¬ A
  claim-D-contra p = λ a → Bool-false≠true (! (claim-D a) ∙ p)
  claim-E : ¬ A ⊔ ¬ (¬ A)
  claim-E with inspect (f Z z)
  claim-E | true with≡ x₂ = inl (claim-D-contra x₂)
  claim-E | false with≡ x₂ = inr (claim-B-contra x₂)

theorem-7-B : {{_ : PTRUNC}} {{_ : FUNEXT0}} → ∀ {i} → WEM i →
  Σ ((X : Type i) → X → Bool)
  λ f → dec-natural f ×
  Σ (Type i) λ X → Σ (Type i) λ Y →
  Σ X λ x → Σ Y λ y →
  is-prop (x == x) × is-prop (y == y) ×
  (f X x ≠ f Y y)
theorem-7-B {i = i} wem = f , (f-natural , (Lift Unit , (Lift Bool , (lift unit , (lift true , (Lift-level (raise-level _ (raise-level _ Unit-level)) _ _ , (Lift-level Bool-level (lift true) (lift true) , (λ ineq → Bool-false≠true (! claim-A ∙ ineq ∙ claim-B)))))))))
  where
  open onlyif wem


==> anc/theorem8.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem8 where

open import HoTT
open import preliminaries

theorem-8 : {{_ : PTRUNC}} {{_ : FUNEXT0}} → ∀ {i} →
  (P Q : Type i → Type i) → equiv-invariant P → equiv-invariant Q →
  ((Z : Type i) → [[ P Z ⊔ Q Z ]]) →
  (X Y : Type i) → ¬ (P X) → ¬ (Q Y) →
  WEM i
theorem-8 {i = i}P Q P-inv Q-inv total X Y negPX negQY A = claim-E
  where
  Z : Type i
  Z = (¬ A × X) ⊔ ¬ (¬ A) × Y
  claim-A : A → Z ≃ Y
  claim-A a =
    (¬ A × X) ⊔ (¬ (¬ A) × Y)
      ≃⟨ ⊔≃
        (×≃ (inhab-¬-Empty0 a) (ide X))
        (×≃
          (inhab-prop-equiv-Unit (¬¬η a) ¬-is-prop0)
          (ide Y)
        )
       ⟩
    (Empty × X) ⊔ (Unit × Y)
      ≃⟨ ⊔≃ ×-Empty ×-Unit ⟩
    Empty ⊔ Y
      ≃⟨ ⊔-Empty-l ⟩
    Y
      ≃∎
  claim-B : A → ¬ (Q Z)
  claim-B a = λ qz → negQY (–> (Q-inv (claim-A a)) qz)
  claim-B-contra : Q Z → ¬ A
  claim-B-contra = λ qz a → claim-B a qz
  claim-C : ¬ A → Z ≃ X
  claim-C negA =
    (¬ A × X) ⊔ (¬ (¬ A) × Y)
      ≃⟨ ⊔≃
        (×≃
          (inhab-prop-equiv-Unit negA ¬-is-prop0)
          (ide X)
        )
        (×≃
          (inhab-¬-Empty0 negA)
          (ide Y)
        )
       ⟩
    (Unit × X) ⊔ (Empty × Y)
      ≃⟨ ⊔≃ ×-Unit ×-Empty ⟩
    X ⊔ Empty
      ≃⟨ ⊔-Empty ⟩
    X
      ≃∎
  claim-D : ¬ A → ¬ (P Z)
  claim-D negA = λ pz → negPX (–> (P-inv (claim-C negA)) pz)
  claim-D-contra : P Z → ¬ (¬ A)
  claim-D-contra = λ pz negA → claim-D negA pz
  claim-E : ¬ A ⊔ ¬ (¬ A)
  claim-E = PTrunc-rec (prop-dec-is-prop0 (¬ A) ¬-is-prop0) go (total Z)
    where
    go : P Z ⊔ Q Z → (¬ A) ⊔ (¬ (¬ A))
    go (inl pz) = inr (claim-D-contra pz)
    go (inr qz) = inl (claim-B-contra qz)


==> anc/theorem9.agda <==
{-# OPTIONS --without-K --rewriting #-}

module theorem9 where

open import HoTT
open import preliminaries

theorem-9 : {{_ : PUSHOUT}} {{_ : PTRUNC}} {{_ : FUNEXT0}} → ∀ {i} →
  (P Q : (X : Type i) → X → Type i) →
  pointed-invariant P → pointed-invariant Q →
  ((Z : Type i) → (z : Z) → [[ P Z z ⊔ Q Z z ]]) →
  (X Y : Type i) → (x : X) → (y : Y) →
  ¬ (P X x) → ¬ (Q Y y) →
  WEM i
theorem-9 {i = i} P Q P-inv Q-inv total X Y x y negPXx negQYy A = claim-E
  where
  Z : Type i
  Z = (Σ X λ x' → (x == x') * ¬ A) × (Σ Y λ y' → (y == y') * ¬ (¬ A))
  z : Z
  z = (x , (jleft idp)) , (y , jleft idp)
  claim-A : A → Z ≃ Y
  claim-A a =
    (Σ X λ x' → (x == x') * ¬ A) × (Σ Y λ y' → (y == y') * ¬ (¬ A))
      ≃⟨ ×-emap
        (Σ-emap-r (λ x' → *-emap (ide _) (inhab-¬-Empty0 a)))
        (Σ-emap-r (λ y' → *-emap (ide _) (inhab-prop-equiv-Unit (λ negA → negA a) ¬-is-prop0)))
       ⟩
    (Σ X λ x' → (x == x') * Empty) × (Σ Y λ y' → (y == y') * Unit)
      ≃⟨ ×-emap
        (Σ-emap-r (λ x' → join-Empty-idem))
        (Σ-emap-r (λ y' → join-Unit-idem))
       ⟩
    (Σ X λ x' → (x == x')) × (Σ Y λ y' → Unit)
      ≃⟨ ×-emap
        (singleton-equiv-Unit x)
        Σ₂-Unit
       ⟩
    Unit × Y
      ≃⟨ ×-Unit ⟩
    Y
      ≃∎
  claim-B : A → ¬ (Q Z z)
  claim-B a = λ qz → negQYy (–> (Q-inv (claim-A a) z) qz)
  claim-B-contra : Q Z z → ¬ A
  claim-B-contra = λ qz a → claim-B a qz
  claim-C : ¬ A → Z ≃ X
  claim-C negA =
    (Σ X λ x' → (x == x') * ¬ A) × (Σ Y λ y' → (y == y') * ¬ (¬ A))
      ≃⟨ ×-emap
        (Σ-emap-r (λ y' → *-emap (ide _) (inhab-prop-equiv-Unit negA ¬-is-prop0)))
        (Σ-emap-r (λ x' → *-emap {j = i} (ide _) (inhab-¬-Empty0 negA)))
       ⟩
    (Σ X λ x' → (x == x') * Unit) × (Σ Y λ y' → (y == y') * Empty)
      ≃⟨ ×-emap
        (Σ-emap-r (λ x' → join-Unit-idem))
        (Σ-emap-r (λ y' → join-Empty-idem))
       ⟩
    (Σ X λ x' → Unit) × (Σ Y λ y' → (y == y'))
      ≃⟨ ×-emap
        Σ₂-Unit
        (singleton-equiv-Unit y)
       ⟩
    X × Unit
      ≃⟨ ×-Unit-r ⟩
    X
    ≃∎
  claim-D : ¬ A → ¬ (P Z z)
  claim-D negA = λ pz → negPXx (–> (P-inv (claim-C negA) z) pz)
  claim-D-contra : P Z z → ¬ (¬ A)
  claim-D-contra pz = λ negA → claim-D negA pz
  claim-E : ¬ A ⊔ ¬ (¬ A)
  claim-E = PTrunc-rec (prop-dec-is-prop0 (¬ A) ¬-is-prop0) go (total Z z)
    where
    go : P Z z ⊔ Q Z z → (¬ A) ⊔ (¬ (¬ A))
    go (inl pz) = inr (claim-D-contra pz)
    go (inr qz) = inl (claim-B-contra qz)


==> anc/ua-instance.patch <==
diff --git a/core/lib/Base.agda b/core/lib/Base.agda
index 11b9544..f7f1f01 100644
--- a/core/lib/Base.agda
+++ b/core/lib/Base.agda
@@ -53,6 +53,21 @@ of-type A u = u
 infix 40 of-type
 syntax of-type A u =  u :> A
 
+{- Type theory features
+
+These are features that we can choose to take (or not).
+-}
+
+postulate
+  HIT : Type lzero -- all higher inductive types
+  UA : Type lzero -- univalence axiom
+  FUNEXT : Type lzero -- function extensionality
+  FUNEXT0 : Type lzero -- 0-valued function extensionality
+  COIND : Type lzero -- coinduction
+  PTRUNC : Type lzero -- propositional truncations
+  PUSHOUT : Type lzero -- poushouts (including, e.g., joins)
+  PROPEXT : Type lzero -- propositional extensionality
+
 {- Identity type
 
 The identity type is called [Path] and [_==_] because the symbol [=] is
@@ -449,4 +464,3 @@ instance
   FromNeg.read TLevel-neg-reader 1 = S ⟨-2⟩
   FromNeg.read TLevel-neg-reader 2 = ⟨-2⟩
   FromNeg.read TLevel-neg-reader (S (S (S _))) ⦃()⦄
-
diff --git a/core/lib/Coinduction.agda b/core/lib/Coinduction.agda
index 1454066..9657044 100644
--- a/core/lib/Coinduction.agda
+++ b/core/lib/Coinduction.agda
@@ -2,7 +2,7 @@
 
 open import lib.Base
 
-module lib.Coinduction where
+module lib.Coinduction {{_ : COIND}} where
 
 infix 100 ♯_
 
@@ -10,7 +10,3 @@ postulate  -- Coinduction
   ∞  : ∀ {i} (A : Type i) → Type i
   ♯_ : ∀ {i} {A : Type i} → A → ∞ A
   ♭  : ∀ {i} {A : Type i} → ∞ A → A
-
-{-# BUILTIN INFINITY ∞  #-}
-{-# BUILTIN SHARP    ♯_ #-}
-{-# BUILTIN FLAT     ♭  #-}
diff --git a/core/lib/Equivalence.agda b/core/lib/Equivalence.agda
index e2a8a88..a21e929 100644
--- a/core/lib/Equivalence.agda
+++ b/core/lib/Equivalence.agda
@@ -352,3 +352,7 @@ X ⊙≃⟨ u ⟩ v = v ⊙∘e u
 
 _⊙≃∎ : ∀ {i} (X : Ptd i) → X ⊙≃ X
 _⊙≃∎ = ⊙ide
+
+module _ {{_ : PROPEXT}} where
+  postulate  -- Univalence axiom
+    ua-prop : ∀ {i} {A B : Type i} → is-prop A → is-prop B → (A → B) → (B → A) → A == B
diff --git a/core/lib/Equivalence2.agda b/core/lib/Equivalence2.agda
index 3ad3382..e1a04e1 100644
--- a/core/lib/Equivalence2.agda
+++ b/core/lib/Equivalence2.agda
@@ -10,7 +10,7 @@ open import lib.types.Empty
 module lib.Equivalence2 where
 
 {- Pre- and post- composition with equivalences are equivalences -}
-module _ {i j k} {A : Type i} {B : Type j} {C : Type k}
+module _ {{_ : FUNEXT}} {i j k} {A : Type i} {B : Type j} {C : Type k}
          {h : A → B} (e : is-equiv h) where
 
   pre∘-is-equiv : is-equiv (λ (k : B → C) → k ∘ h)
@@ -28,7 +28,7 @@ module _ {i j k} {A : Type i} {B : Type j} {C : Type k}
           g-f = λ k → ap (_∘ k) (λ= $ is-equiv.g-f e)
 
 {- The same thing on the abstraction level of equivalences -}
-module _ {i j k} {A : Type i} {B : Type j} {C : Type k}
+module _ {{_ : FUNEXT}} {i j k} {A : Type i} {B : Type j} {C : Type k}
          (e : A ≃ B) where
 
   pre∘-equiv : (B → C) ≃ (A → C)
@@ -54,7 +54,7 @@ contr-map-is-equiv {f = f} cm = is-eq _
   (λ a → ap fst (snd (cm (f a)) (a , idp)))
 
 
-fiber=-econv : ∀ {i j} {A : Type i} {B : Type j} {h : A → B} {y : B}
+fiber=-econv : {{_ : FUNEXT}} {{_ : UA}} → ∀ {i j} {A : Type i} {B : Type j} {h : A → B} {y : B}
   (r s : Σ A (λ x → h x == y))
   → (r == s) ≃ Σ (fst r == fst s) (λ γ → ap h γ ∙ snd s == snd r)
 fiber=-econv r s = Σ-emap-r (λ γ → !-equiv ∘e (↓-app=cst-econv ⁻¹)) ∘e ((=Σ-econv r s)⁻¹)
@@ -77,7 +77,7 @@ module _ {i j} {A : Type i} {B : Type j} where
                        (λ g-f → ∀ x → ap f (g-f x) == f-g (f x))
 
 
-module _ {i j} {A : Type i} {B : Type j} {f : A → B} (e : is-equiv f) where
+module _ {{_ : FUNEXT}} {i j} {A : Type i} {B : Type j} {f : A → B} (e : is-equiv f) where
 
   equiv-linv-is-contr : is-contr (linv f)
   equiv-linv-is-contr = equiv-preserves-level (Σ-emap-r λ _ → λ=-equiv ⁻¹)
@@ -87,7 +87,7 @@ module _ {i j} {A : Type i} {B : Type j} {f : A → B} (e : is-equiv f) where
   equiv-rinv-is-contr = equiv-preserves-level (Σ-emap-r λ _ → λ=-equiv ⁻¹)
                           (equiv-is-contr-map (post∘-is-equiv e) (idf B))
 
-module _ {i j} {A : Type i} {B : Type j} {f : A → B} where
+module _ {{_ : FUNEXT}} {{_ : UA}} {i j} {A : Type i} {B : Type j} {f : A → B} where
 
   rcoh-econv : (v : rinv f)
     → rcoh f v ≃ Π A (λ x → (fst v (f x) , snd v (f x)) == (x , idp {a = f x}))
@@ -106,7 +106,7 @@ module _ {i j} {A : Type i} {B : Type j} {f : A → B} where
         → coe-equiv (ap (λ q → q == snd v (fst v y)) (! (∙-unit-r _)))
 
 
-equiv-rcoh-is-contr : ∀ {i j} {A : Type i} {B : Type j} {f : A → B}
+equiv-rcoh-is-contr : {{_ : FUNEXT}} {{_ : UA}} → ∀ {i j} {A : Type i} {B : Type j} {f : A → B}
                       (e : is-equiv f) → (v : rinv f) → is-contr (rcoh f v)
 equiv-rcoh-is-contr {f = f} e v = equiv-preserves-level ((rcoh-econv v)⁻¹)
   (Π-level (λ x → =-preserves-level (equiv-is-contr-map e (f x))))
@@ -120,20 +120,20 @@ rinv-and-rcoh-is-equiv {h = h} = equiv f g (λ _ → idp) (λ _ → idp)
         g : is-equiv h → Σ (rinv h) (rcoh h)
         g t = ((is-equiv.g t , is-equiv.f-g t) , (is-equiv.g-f t , is-equiv.adj t))
 
-is-equiv-is-prop : ∀ {i j} {A : Type i} {B : Type j} {f : A → B}
+is-equiv-is-prop : {{_ : FUNEXT}} {{_ : UA}} → ∀ {i j} {A : Type i} {B : Type j} {f : A → B}
   → is-prop (is-equiv f)
 is-equiv-is-prop = inhab-to-contr-is-prop λ e →
   equiv-preserves-level rinv-and-rcoh-is-equiv
     (Σ-level (equiv-rinv-is-contr e) (equiv-rcoh-is-contr e))
 
-is-equiv-prop : ∀ {i j} {A : Type i} {B : Type j}
+is-equiv-prop : {{_ : FUNEXT}} {{_ : UA}} → ∀ {i j} {A : Type i} {B : Type j}
   → SubtypeProp (A → B) (lmax i j)
 is-equiv-prop = is-equiv , λ f → is-equiv-is-prop
 
-∘e-unit-r : ∀ {i} {A B : Type i} (e : A ≃ B) → (e ∘e ide A) == e
+∘e-unit-r : {{_ : FUNEXT}} {{_ : UA}} → ∀ {i} {A B : Type i} (e : A ≃ B) → (e ∘e ide A) == e
 ∘e-unit-r e = pair= idp (prop-has-all-paths is-equiv-is-prop _ _)
 
-ua-∘e : ∀ {i} {A B : Type i}
+ua-∘e : {{_ : FUNEXT}} {{_ : UA}} → ∀ {i} {A B : Type i}
   (e₁ : A ≃ B) {C : Type i} (e₂ : B ≃ C) → ua (e₂ ∘e e₁) == ua e₁ ∙ ua e₂
 ua-∘e =
   equiv-induction
@@ -158,7 +158,7 @@ module _ {j} {B : Empty → Type j} where
   Σ₁-Empty : Σ Empty B ≃ Empty
   Σ₁-Empty = equiv (⊥-rec ∘ fst) ⊥-rec ⊥-elim (⊥-rec ∘ fst)
 
-  Π₁-Empty : Π Empty B ≃ Unit
+  Π₁-Empty : {{_ : FUNEXT}} → Π Empty B ≃ Unit
   Π₁-Empty = equiv (cst tt) (cst ⊥-elim) (λ _ → contr-has-all-paths Unit-is-contr _ _) (λ _ → λ= ⊥-elim)
 
 Σ₂-Empty : ∀ {i} {A : Type i} → Σ A (λ _ → Empty) ≃ Empty
diff --git a/core/lib/Function2.agda b/core/lib/Function2.agda
index a8cadfb..b2cac1a 100644
--- a/core/lib/Function2.agda
+++ b/core/lib/Function2.agda
@@ -3,7 +3,7 @@
 open import lib.Basics
 open import lib.types.Truncation
 
-module lib.Function2 where
+module lib.Function2 {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 is-surj : ∀ {i j} {A : Type i} {B : Type j} (f : A → B) → Type (lmax i j)
 is-surj {A = A} f = ∀ b → Trunc -1 (hfiber f b)
diff --git a/core/lib/Funext.agda b/core/lib/Funext.agda
index e205070..5a77dd7 100644
--- a/core/lib/Funext.agda
+++ b/core/lib/Funext.agda
@@ -15,7 +15,7 @@ module lib.Funext {i} {A : Type i} where
 
 -- Naive non dependent function extensionality
 
-module FunextNonDep {j} {B : Type j} {f g : A → B} (h : f ∼ g)
+module FunextNonDep {{_ : UA}} {j} {B : Type j} {f g : A → B} (h : f ∼ g)
   where
 
   private
@@ -56,7 +56,7 @@ open FunextNonDep using (λ=-nondep)
 
 -- Weak function extensionality (a product of contractible types is
 -- contractible)
-module WeakFunext {j} {P : A → Type j} (e : (x : A) → is-contr (P x)) where
+module WeakFunext {{_ : UA}} {j} {P : A → Type j} (e : (x : A) → is-contr (P x)) where
 
   P-is-Unit : P == (λ x → Lift Unit)
   P-is-Unit = λ=-nondep (λ x → ua (contr-equiv-LiftUnit (e x)))
@@ -68,7 +68,7 @@ module WeakFunext {j} {P : A → Type j} (e : (x : A) → is-contr (P x)) where
 
 -- Naive dependent function extensionality
 
-module FunextDep {j} {P : A → Type j} {f g : Π A P} (h : f ∼ g)
+module FunextDep {{_ : UA}} {j} {P : A → Type j} {f g : Π A P} (h : f ∼ g)
   where
 
   open WeakFunext
@@ -98,7 +98,7 @@ module FunextDep {j} {P : A → Type j} {f g : Π A P} (h : f ∼ g)
 
 -- Strong function extensionality
 
-module StrongFunextDep {j} {P : A → Type j} where
+module StrongFunextDep {{_ : UA}} {j} {P : A → Type j} where
 
   open FunextDep
 
@@ -139,20 +139,22 @@ module _ {j} {P : A → Type j} {f g : Π A P} where
   app= : f == g → f ∼ g
   app= p x = ap (λ u → u x) p
 
+module _ {{_ : UA}} {j} {P : A → Type j} {f g : Π A P} where
+
   abstract
-    λ= : f ∼ g → f == g
-    λ= = FunextDep.λ=
+    λ=' : f ∼ g → f == g
+    λ=' = FunextDep.λ=
 
-    app=-β : (p : f ∼ g) (x : A) → app= (λ= p) x == p x
-    app=-β = StrongFunextDep.app=-β
+    app=-β' : (p : f ∼ g) (x : A) → app= (λ=' p) x == p x
+    app=-β' = StrongFunextDep.app=-β
 
-    λ=-η : (p : f == g) → p == λ= (app= p)
-    λ=-η = StrongFunextDep.λ=-η
+    λ=-η' : (p : f == g) → p == λ=' (app= p)
+    λ=-η' = StrongFunextDep.λ=-η
 
-  λ=-equiv : (f ∼ g) ≃ (f == g)
-  λ=-equiv = (λ= , λ=-is-equiv) where
+  λ=-equiv' : (f ∼ g) ≃ (f == g)
+  λ=-equiv' = (λ=' , λ=-is-equiv) where
     abstract
-      λ=-is-equiv : is-equiv λ=
+      λ=-is-equiv : is-equiv λ='
       λ=-is-equiv = StrongFunextDep.λ=-is-equiv
 
   app=-equiv : (f == g) ≃ (f ∼ g)
@@ -160,3 +162,17 @@ module _ {j} {P : A → Type j} {f g : Π A P} where
     abstract
       app=-is-equiv : is-equiv app=
       app=-is-equiv = StrongFunextDep.app=-is-equiv
+
+module _ {{_ : FUNEXT}} {j} {P : A → Type j} {f g : Π A P} where
+  postulate
+    λ= : f ∼ g → f == g
+    app=-β : (p : f ∼ g) (x : A) → app= (λ= p) x == p x
+    λ=-η : (p : f == g) → p == λ= (app= p)
+    λ=-is-equiv : is-equiv λ=
+
+  λ=-equiv : (f ∼ g) ≃ (f == g)
+  λ=-equiv = (λ= , λ=-is-equiv) where
+
+module _ {{_ : FUNEXT0}} {f g : A → Empty} where
+  postulate
+    λ=0 : f == g
diff --git a/core/lib/NConnected.agda b/core/lib/NConnected.agda
index f88a607..74d355d 100644
--- a/core/lib/NConnected.agda
+++ b/core/lib/NConnected.agda
@@ -11,7 +11,7 @@ open import lib.types.Paths
 open import lib.types.TLevel
 open import lib.types.Truncation
 
-module lib.NConnected where
+module lib.NConnected {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 is-connected : ∀ {i} → ℕ₋₂ → Type i → Type i
 is-connected n A = is-contr (Trunc n A)
diff --git a/core/lib/NType2.agda b/core/lib/NType2.agda
index 8bb35e8..32f0fa7 100644
--- a/core/lib/NType2.agda
+++ b/core/lib/NType2.agda
@@ -10,7 +10,7 @@ open import lib.types.TLevel
 
 module lib.NType2 where
 
-module _ {i} {A : Type i} where
+module _ {i} {A : Type i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
   abstract
     has-dec-onesided-eq-is-prop : {x : A} → is-prop (has-dec-onesided-eq x)
     has-dec-onesided-eq-is-prop {x = x} = inhab-to-prop-is-prop λ dec →
@@ -55,7 +55,7 @@ abstract
   contr-to-contr-is-equiv f cA cB =
     is-eq f (λ _ → fst cA) (λ b → ! (snd cB _) ∙ snd cB b) (snd cA)
 
-  is-contr-is-prop : ∀ {i} {A : Type i} → is-prop (is-contr A)
+  is-contr-is-prop : {{_ : FUNEXT}} → ∀ {i} {A : Type i} → is-prop (is-contr A)
   is-contr-is-prop {A = A} = all-paths-is-prop (λ x y →
     pair= (snd x (fst y))
           (↓-Π-cst-app-in (λ a → ↓-idf=cst-in' (lemma x (fst y) a (snd y a))))) where
@@ -64,21 +64,21 @@ abstract
       → snd x a == snd x b ∙' p
     lemma x b ._ idp = idp
 
-  has-level-is-prop : ∀ {i} {n : ℕ₋₂} {A : Type i}
+  has-level-is-prop : {{_ : FUNEXT}} → ∀ {i} {n : ℕ₋₂} {A : Type i}
     → is-prop (has-level n A)
   has-level-is-prop {n = ⟨-2⟩} = is-contr-is-prop
   has-level-is-prop {n = S n} =
     Π-level (λ x → Π-level (λ y → has-level-is-prop))
 
-  is-prop-is-prop : ∀ {i} {A : Type i} → is-prop (is-prop A)
+  is-prop-is-prop : {{_ : FUNEXT}}  → ∀ {i} {A : Type i} → is-prop (is-prop A)
   is-prop-is-prop = has-level-is-prop
 
-  is-set-is-prop : ∀ {i} {A : Type i} → is-prop (is-set A)
+  is-set-is-prop : {{_ : FUNEXT}}  → ∀ {i} {A : Type i} → is-prop (is-set A)
   is-set-is-prop = has-level-is-prop
 
 {- Subtypes. -}
 
-module _ {i j} {A : Type i} (P : SubtypeProp A j) where
+module _ {i j} {A : Type i} (P : SubtypeProp A j) {{_ : UA}} {{_ : FUNEXT}}  where
   private
     module P = SubtypeProp P
 
@@ -126,28 +126,28 @@ is-gpd = has-level 1
 
 -- Type of all n-truncated types
 
-has-level-prop : ∀ {i} → ℕ₋₂ → SubtypeProp (Type i) i
+has-level-prop : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i} → ℕ₋₂ → SubtypeProp (Type i) i
 has-level-prop n = has-level n , λ _ → has-level-is-prop
 
-_-Type_ : (n : ℕ₋₂) (i : ULevel) → Type (lsucc i)
+_-Type_ : {{_ : UA}} {{_ : FUNEXT}} (n : ℕ₋₂) (i : ULevel) → Type (lsucc i)
 n -Type i = Subtype (has-level-prop {i} n)
 
-hProp : (i : ULevel) → Type (lsucc i)
+hProp : {{_ : UA}} {{_ : FUNEXT}}  → (i : ULevel) → Type (lsucc i)
 hProp i = -1 -Type i
 
-hSet : (i : ULevel) → Type (lsucc i)
+hSet : {{_ : UA}} {{_ : FUNEXT}} → (i : ULevel) → Type (lsucc i)
 hSet i = 0 -Type i
 
-_-Type₀ : (n : ℕ₋₂) → Type₁
+_-Type₀ : {{_ : UA}} {{_ : FUNEXT}}  → (n : ℕ₋₂) → Type₁
 n -Type₀ = n -Type lzero
 
-hProp₀ = hProp lzero
-hSet₀ = hSet lzero
+hProp₀ = {{_ : UA}} {{_ : FUNEXT}}  → hProp lzero
+hSet₀ = {{_ : UA}} {{_ : FUNEXT}}  → hSet lzero
 
 -- [n -Type] is an (n+1)-type
 
 abstract
-  ≃-level : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j}
+  ≃-level : {{_ : UA}} {{_ : FUNEXT}}  → ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j}
     → (has-level n A → has-level n B → has-level n (A ≃ B))
   ≃-level {n = ⟨-2⟩} pA pB =
     ((cst (fst pB) , contr-to-contr-is-equiv _ pA pB)
@@ -156,19 +156,19 @@ abstract
   ≃-level {n = S n} pA pB =
     Σ-level (→-level pB) (λ _ → prop-has-level-S is-equiv-is-prop)
 
-  ≃-is-set : ∀ {i j} {A : Type i} {B : Type j}
+  ≃-is-set : {{_ : UA}} {{_ : FUNEXT}}  → ∀ {i j} {A : Type i} {B : Type j}
             → is-set A → is-set B → is-set (A ≃ B)
   ≃-is-set = ≃-level
 
-  universe-=-level : ∀ {i} {n : ℕ₋₂} {A B : Type i}
+  universe-=-level : {{_ : UA}} {{_ : FUNEXT}}  → ∀ {i} {n : ℕ₋₂} {A B : Type i}
     → (has-level n A → has-level n B → has-level n (A == B))
   universe-=-level pA pB = equiv-preserves-level ua-equiv (≃-level pA pB)
 
-  universe-=-is-set : ∀ {i} {A B : Type i}
+  universe-=-is-set : {{_ : UA}} {{_ : FUNEXT}}  → ∀ {i} {A B : Type i}
     → (is-set A → is-set B → is-set (A == B))
   universe-=-is-set = universe-=-level
 
-module _ {i} {n} where
+module _ {i} {n} {{_ : UA}} {{_ : FUNEXT}} where
   private
     prop : SubtypeProp {lsucc i} (Type i) i
     prop = has-level-prop n
@@ -198,22 +198,22 @@ module _ {i} {n} where
     nType-∙ = Subtype-∙ prop
 
 abstract
-  _-Type-level_ : (n : ℕ₋₂) (i : ULevel)
+  _-Type-level_ : {{_ : UA}} {{_ : FUNEXT}} → (n : ℕ₋₂) (i : ULevel)
     → has-level (S n) (n -Type i)
   (n -Type-level i) A B =
     equiv-preserves-level (nType=-econv A B)
                           (universe-=-level (snd A) (snd B))
 
-  hProp-is-set : (i : ULevel) → is-set (hProp i)
+  hProp-is-set : {{_ : UA}} {{_ : FUNEXT}}  → (i : ULevel) → is-set (hProp i)
   hProp-is-set i = -1 -Type-level i
 
-  hSet-level : (i : ULevel) → has-level 1 (hSet i)
+  hSet-level : {{_ : UA}} {{_ : FUNEXT}} → (i : ULevel) → has-level 1 (hSet i)
   hSet-level i = 0 -Type-level i
 
 {- The following two lemmas are in NType2 instead of NType because of cyclic
    dependencies -}
 
-module _ {i} {A : Type i} where
+module _ {i} {A : Type i} {{_ : UA}} {{_ : FUNEXT}}  where
   abstract
     raise-level-<T : {m n : ℕ₋₂} → (m <T n) → has-level m A → has-level n A
     raise-level-<T ltS = raise-level _
diff --git a/core/lib/Relation2.agda b/core/lib/Relation2.agda
index 8ee2c48..1755c95 100644
--- a/core/lib/Relation2.agda
+++ b/core/lib/Relation2.agda
@@ -5,7 +5,7 @@ open import lib.types.Coproduct
 open import lib.types.Empty
 open import lib.types.Pi
 
-module lib.Relation2 where
+module lib.Relation2 {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 module _ {i} {P : Type i} where
 
diff --git a/core/lib/Univalence.agda b/core/lib/Univalence.agda
index ecd83fa..7424ede 100644
--- a/core/lib/Univalence.agda
+++ b/core/lib/Univalence.agda
@@ -6,7 +6,7 @@ open import lib.PathFunctor
 open import lib.Equivalence
 open import lib.PathOver
 
-module lib.Univalence where
+module lib.Univalence {{_ : UA}} where
 
 {-
 The map [coe-equiv] is the map which is supposed to be an equivalence according
diff --git a/core/lib/groupoids/FundamentalPreGroupoid.agda b/core/lib/groupoids/FundamentalPreGroupoid.agda
index 4c8e9b0..4ead8a7 100644
--- a/core/lib/groupoids/FundamentalPreGroupoid.agda
+++ b/core/lib/groupoids/FundamentalPreGroupoid.agda
@@ -5,7 +5,7 @@ open import lib.types.Truncation
 open import lib.types.Groupoid
 open import lib.types.PathSet
 
-module lib.groupoids.FundamentalPreGroupoid {i} (A : Type i) where
+module lib.groupoids.FundamentalPreGroupoid {i} (A : Type i) {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
   fundamental-pregroupoid : PreGroupoid i i
   fundamental-pregroupoid = record
diff --git a/core/lib/groups/CommutingSquare.agda b/core/lib/groups/CommutingSquare.agda
index f23a665..1d1e425 100644
--- a/core/lib/groups/CommutingSquare.agda
+++ b/core/lib/groups/CommutingSquare.agda
@@ -6,7 +6,7 @@ open import lib.types.CommutingSquare
 open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 
-module lib.groups.CommutingSquare where
+module lib.groups.CommutingSquare {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 -- A new type to keep the parameters.
 record CommSquareᴳ {i₀ i₁ j₀ j₁}
diff --git a/core/lib/groups/FreeAbelianGroup.agda b/core/lib/groups/FreeAbelianGroup.agda
index b6dfecb..f12de84 100644
--- a/core/lib/groups/FreeAbelianGroup.agda
+++ b/core/lib/groups/FreeAbelianGroup.agda
@@ -14,7 +14,7 @@ open import lib.groups.GroupProduct
 open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 
-module lib.groups.FreeAbelianGroup {i} where
+module lib.groups.FreeAbelianGroup {i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 -- the relation for making the quotient.
 
diff --git a/core/lib/groups/FreeGroup.agda b/core/lib/groups/FreeGroup.agda
index 0a44c31..801a48c 100644
--- a/core/lib/groups/FreeGroup.agda
+++ b/core/lib/groups/FreeGroup.agda
@@ -12,7 +12,7 @@ open import lib.types.Word
 open import lib.types.SetQuotient
 open import lib.groups.Homomorphism
 
-module lib.groups.FreeGroup {i} where
+module lib.groups.FreeGroup {i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 -- [qwr-sym] is not needed, but it seems more principled to
 -- make [QuotWordRel] an equivalence relation.
diff --git a/core/lib/groups/GroupProduct.agda b/core/lib/groups/GroupProduct.agda
index 16223b5..9ced7c6 100644
--- a/core/lib/groups/GroupProduct.agda
+++ b/core/lib/groups/GroupProduct.agda
@@ -14,7 +14,7 @@ open import lib.groups.SubgroupProp
 open import lib.groups.Lift
 open import lib.groups.Unit
 
-module lib.groups.GroupProduct where
+module lib.groups.GroupProduct {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 {- binary product -}
 ×-group-struct : ∀ {i j} {A : Type i} {B : Type j}
diff --git a/core/lib/groups/Homomorphism.agda b/core/lib/groups/Homomorphism.agda
index e360c2b..72c66b3 100644
--- a/core/lib/groups/Homomorphism.agda
+++ b/core/lib/groups/Homomorphism.agda
@@ -10,7 +10,7 @@ open import lib.types.Subtype
 open import lib.types.Truncation
 open import lib.groups.SubgroupProp
 
-module lib.groups.Homomorphism where
+module lib.groups.Homomorphism {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 {-
 Group homomorphisms.
diff --git a/core/lib/groups/HomotopyGroup.agda b/core/lib/groups/HomotopyGroup.agda
index bcd3b84..dcd0991 100644
--- a/core/lib/groups/HomotopyGroup.agda
+++ b/core/lib/groups/HomotopyGroup.agda
@@ -18,7 +18,7 @@ open import lib.groups.LoopSpace
 open import lib.groups.TruncationGroup
 open import lib.groups.Unit
 
-module lib.groups.HomotopyGroup where
+module lib.groups.HomotopyGroup {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 {- Higher homotopy groups -}
 module _ {i} where
diff --git a/core/lib/groups/Int.agda b/core/lib/groups/Int.agda
index 7c2657d..76a1655 100644
--- a/core/lib/groups/Int.agda
+++ b/core/lib/groups/Int.agda
@@ -10,7 +10,7 @@ open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 open import lib.groups.FreeAbelianGroup
 
-module lib.groups.Int where
+module lib.groups.Int {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 ℤ-group-structure : GroupStructure ℤ
 ℤ-group-structure = record
diff --git a/core/lib/groups/Isomorphism.agda b/core/lib/groups/Isomorphism.agda
index fcca232..7ea2e7d 100644
--- a/core/lib/groups/Isomorphism.agda
+++ b/core/lib/groups/Isomorphism.agda
@@ -11,7 +11,7 @@ open import lib.types.Truncation
 open import lib.groups.Homomorphism
 open import lib.groups.SubgroupProp
 
-module lib.groups.Isomorphism where
+module lib.groups.Isomorphism {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 GroupStructureIso : ∀ {i j} {GEl : Type i} {HEl : Type j}
   (GS : GroupStructure GEl) (HS : GroupStructure HEl) → Type (lmax i j)
diff --git a/core/lib/groups/Lift.agda b/core/lib/groups/Lift.agda
index 02e7ff7..68424e9 100644
--- a/core/lib/groups/Lift.agda
+++ b/core/lib/groups/Lift.agda
@@ -6,7 +6,7 @@ open import lib.types.Lift
 open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 
-module lib.groups.Lift where
+module lib.groups.Lift {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 Lift-group-structure : ∀ {i j} {A : Type i}
   → GroupStructure A → GroupStructure (Lift {j = j} A)
diff --git a/core/lib/groups/LoopSpace.agda b/core/lib/groups/LoopSpace.agda
index 5d85023..01ca268 100644
--- a/core/lib/groups/LoopSpace.agda
+++ b/core/lib/groups/LoopSpace.agda
@@ -7,7 +7,7 @@ open import lib.types.LoopSpace
 open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 
-module lib.groups.LoopSpace where
+module lib.groups.LoopSpace {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 {- A loop space is a pregroup, and a group if it has the right level -}
 module _ {i} (n : ℕ) (X : Ptd i) where
diff --git a/core/lib/groups/PullbackGroup.agda b/core/lib/groups/PullbackGroup.agda
index eb01d75..a13fdae 100644
--- a/core/lib/groups/PullbackGroup.agda
+++ b/core/lib/groups/PullbackGroup.agda
@@ -6,7 +6,7 @@ open import lib.types.Pullback
 open import lib.types.Group
 open import lib.groups.Homomorphism
 
-module lib.groups.PullbackGroup where
+module lib.groups.PullbackGroup {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 --   φ   ψ
 -- H → G ← K
diff --git a/core/lib/groups/QuotientGroup.agda b/core/lib/groups/QuotientGroup.agda
index 4fa5ff2..6c0d54a 100644
--- a/core/lib/groups/QuotientGroup.agda
+++ b/core/lib/groups/QuotientGroup.agda
@@ -11,7 +11,7 @@ open import lib.groups.Homomorphism
 open import lib.groups.Subgroup
 open import lib.groups.SubgroupProp
 
-module lib.groups.QuotientGroup where
+module lib.groups.QuotientGroup {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 module _ {i j} {G : Group i} (P : NormalSubgroupProp G j) where
 
diff --git a/core/lib/groups/Subgroup.agda b/core/lib/groups/Subgroup.agda
index 230011e..db4b84e 100644
--- a/core/lib/groups/Subgroup.agda
+++ b/core/lib/groups/Subgroup.agda
@@ -10,7 +10,7 @@ open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 open import lib.groups.SubgroupProp
 
-module lib.groups.Subgroup where
+module lib.groups.Subgroup {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 module _ {i j} {G : Group i} (P : SubgroupProp G j) where
   private
diff --git a/core/lib/groups/TruncationGroup.agda b/core/lib/groups/TruncationGroup.agda
index 67501dc..f115f44 100644
--- a/core/lib/groups/TruncationGroup.agda
+++ b/core/lib/groups/TruncationGroup.agda
@@ -9,7 +9,7 @@ open import lib.groups.GroupProduct
 open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 
-module lib.groups.TruncationGroup where
+module lib.groups.TruncationGroup {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 module _ {i} {El : Type i} (GS : GroupStructure El) where
 
diff --git a/core/lib/groups/Unit.agda b/core/lib/groups/Unit.agda
index 411cf75..abf2863 100644
--- a/core/lib/groups/Unit.agda
+++ b/core/lib/groups/Unit.agda
@@ -8,7 +8,7 @@ open import lib.groups.Homomorphism
 open import lib.groups.Isomorphism
 open import lib.groups.Lift
 
-module lib.groups.Unit where
+module lib.groups.Unit {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 Unit-group-structure : GroupStructure Unit
 Unit-group-structure = record
diff --git a/core/lib/modalities/Truncation.agda b/core/lib/modalities/Truncation.agda
index 1e4602c..e03e845 100644
--- a/core/lib/modalities/Truncation.agda
+++ b/core/lib/modalities/Truncation.agda
@@ -5,7 +5,7 @@ open import lib.NType2
 open import lib.types.Modality
 open import lib.types.Truncation
 
-module lib.modalities.Truncation where
+module lib.modalities.Truncation {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 Trunc-modality : ∀ {i} n → Modality i
 Trunc-modality n = record {
diff --git a/core/lib/types/BigWedge.agda b/core/lib/types/BigWedge.agda
index 8fdb3fc..76abed9 100644
--- a/core/lib/types/BigWedge.agda
+++ b/core/lib/types/BigWedge.agda
@@ -13,7 +13,7 @@ open import lib.types.Span
 open import lib.types.Suspension
 open import lib.types.Wedge
 
-module lib.types.BigWedge where
+module lib.types.BigWedge {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 module _ {i j} {A : Type i} where
 
diff --git a/core/lib/types/Choice.agda b/core/lib/types/Choice.agda
index d03138a..6603ee9 100644
--- a/core/lib/types/Choice.agda
+++ b/core/lib/types/Choice.agda
@@ -4,7 +4,7 @@ open import lib.Basics
 open import lib.types.Truncation
 open import lib.types.Pi
 
-module lib.types.Choice where
+module lib.types.Choice {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 unchoose : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : A → Type j}
   → Trunc n (Π A B) → Π A (Trunc n ∘ B)
diff --git a/core/lib/types/Circle.agda b/core/lib/types/Circle.agda
index 2a10054..3c55b41 100644
--- a/core/lib/types/Circle.agda
+++ b/core/lib/types/Circle.agda
@@ -11,7 +11,7 @@ open import lib.types.Bool
 open import lib.types.Suspension
 open import lib.types.IteratedSuspension
 
-module lib.types.Circle where
+module lib.types.Circle {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 {-
 Idea :
diff --git a/core/lib/types/Cofiber.agda b/core/lib/types/Cofiber.agda
index 854684b..769083d 100644
--- a/core/lib/types/Cofiber.agda
+++ b/core/lib/types/Cofiber.agda
@@ -9,7 +9,7 @@ open import lib.types.Pointed
 
 -- Cofiber is defined as a particular case of pushout
 
-module lib.types.Cofiber where
+module lib.types.Cofiber {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 module _ {i j} {A : Type i} {B : Type j} (f : A → B) where
 
diff --git a/core/lib/types/Coproduct.agda b/core/lib/types/Coproduct.agda
index 2a61c45..84a8d52 100644
--- a/core/lib/types/Coproduct.agda
+++ b/core/lib/types/Coproduct.agda
@@ -136,7 +136,7 @@ codiag = Coprod-rec (idf _) (idf _)
     out-into (true , a) = idp
     out-into (false , b) = idp
 
-module _ {i j k} {A : Type i} {B : Type j} (P : A ⊔ B → Type k) where
+module _ {{_ : UA}} {{_ : FUNEXT}} {i j k} {A : Type i} {B : Type j} (P : A ⊔ B → Type k) where
   Π₁-⊔-equiv-× : Π (A ⊔ B) P ≃ Π A (P ∘ inl) × Π B (P ∘ inr)
   Π₁-⊔-equiv-× = equiv to from to-from from-to
     where
diff --git a/core/lib/types/Cover.agda b/core/lib/types/Cover.agda
index 1c4a99d..7e919eb 100644
--- a/core/lib/types/Cover.agda
+++ b/core/lib/types/Cover.agda
@@ -10,7 +10,7 @@ open import lib.types.LoopSpace
 open import lib.types.Truncation
 open import lib.types.PathSet
 
-module lib.types.Cover {i} where
+module lib.types.Cover {i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 {-
   The definition of covering spaces.
diff --git a/core/lib/types/EilenbergMacLane1.agda b/core/lib/types/EilenbergMacLane1.agda
index bc714b8..57a290f 100644
--- a/core/lib/types/EilenbergMacLane1.agda
+++ b/core/lib/types/EilenbergMacLane1.agda
@@ -10,7 +10,7 @@ open import lib.types.Group
 open import lib.groups.LoopSpace
 open import lib.groups.Homomorphism
 
-module lib.types.EilenbergMacLane1 {i} where
+module lib.types.EilenbergMacLane1 {i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 module _ (G : Group i) where
 
diff --git a/core/lib/types/Flattening.agda b/core/lib/types/Flattening.agda
index 6a5b92f..3168ae2 100644
--- a/core/lib/types/Flattening.agda
+++ b/core/lib/types/Flattening.agda
@@ -7,7 +7,7 @@ open import lib.types.Sigma
 
 module lib.types.Flattening {i j k}
   (A : Type i) (B : Type j) (f g : B → A)
-  (C : A → Type k) (D : (b : B) → C (f b) ≃ C (g b)) where
+  (C : A → Type k) (D : (b : B) → C (f b) ≃ C (g b)) {{_ : UA}} {{_ : FUNEXT}}  {{_ : HIT}} where
 
 {- The base HIT -}
 
diff --git a/core/lib/types/Generic1HIT.agda b/core/lib/types/Generic1HIT.agda
index b575be1..22c0f6d 100644
--- a/core/lib/types/Generic1HIT.agda
+++ b/core/lib/types/Generic1HIT.agda
@@ -7,7 +7,7 @@ The generic nonrecursive higher inductive type with one point constructor and
 one paths constructor.
 -}
 
-module lib.types.Generic1HIT {i j} (A : Type i) (B : Type j)
+module lib.types.Generic1HIT {{_ : UA}} {{_ : FUNEXT}} {i j} (A : Type i) (B : Type j)
   (g h : B → A) where
 
 
@@ -16,7 +16,7 @@ data T : Type where
   cc : A → T
   pp : (b : B) → cc (f' b) ≡ cc (g b)
 -}
-module _ where
+module _ {{_ : HIT}} where
 
   postulate  -- HIT
     T : Type (lmax i j)
@@ -36,7 +36,7 @@ module _ where
 
 open Elim public using () renaming (f to elim)
 
-module Rec {k} {C : Type k} (cc* : A → C)
+module Rec {{_ : HIT}} {k} {C : Type k} (cc* : A → C)
   (pp* : (b : B) → cc* (g b) == cc* (h b)) where
 
   private module M = Elim cc* (λ b → ↓-cst-in (pp* b))
@@ -47,7 +47,7 @@ module Rec {k} {C : Type k} (cc* : A → C)
   pp-β : (b : B) → ap f (pp b) == pp* b
   pp-β b = apd=cst-in {f = f} (M.pp-β b)
 
-module RecType {k} (C : A → Type k) (D : (b : B) → C (g b) ≃ C (h b)) where
+module RecType {{_ : HIT}} {k} (C : A → Type k) (D : (b : B) → C (g b) ≃ C (h b)) where
 
   open Rec C (ua ∘ D) public
 
diff --git a/core/lib/types/Group.agda b/core/lib/types/Group.agda
index bc9b44c..09c3c96 100644
--- a/core/lib/types/Group.agda
+++ b/core/lib/types/Group.agda
@@ -242,7 +242,7 @@ contr-is-trivialᴳ G El-is-contr g =
 
 {- group-structure= -}
 
-module _ where
+module _ {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
   open GroupStructure
 
   abstract
diff --git a/core/lib/types/GroupSet.agda b/core/lib/types/GroupSet.agda
index 0271ee1..9f35dca 100644
--- a/core/lib/types/GroupSet.agda
+++ b/core/lib/types/GroupSet.agda
@@ -9,7 +9,7 @@ open import lib.types.Group
     The definition of G-sets.  Thanks to Daniel Grayson.
 -}
 
-module lib.types.GroupSet {i} where
+module lib.types.GroupSet {i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
   -- The right group action with respect to the group [grp].
   record GroupSetStructure (grp : Group i) {j} (El : Type j)
diff --git a/core/lib/types/HList.agda b/core/lib/types/HList.agda
index 73800c1..ccce061 100644
--- a/core/lib/types/HList.agda
+++ b/core/lib/types/HList.agda
@@ -3,7 +3,7 @@
 open import lib.Basics
 open import lib.types.List
 
-module lib.types.HList where
+module lib.types.HList {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 data HList {i} : List (Type i) → Type (lsucc i) where
   nil : HList nil
diff --git a/core/lib/types/IteratedSuspension.agda b/core/lib/types/IteratedSuspension.agda
index dff68fe..d8dd652 100644
--- a/core/lib/types/IteratedSuspension.agda
+++ b/core/lib/types/IteratedSuspension.agda
@@ -7,7 +7,7 @@ open import lib.types.Nat
 open import lib.types.TLevel
 open import lib.types.Suspension
 
-module lib.types.IteratedSuspension where
+module lib.types.IteratedSuspension {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 ⊙Susp^ : ∀ {i} (n : ℕ) → Ptd i → Ptd i
 ⊙Susp^ O X = X
diff --git a/core/lib/types/Join.agda b/core/lib/types/Join.agda
index 9680ada..31241ca 100644
--- a/core/lib/types/Join.agda
+++ b/core/lib/types/Join.agda
@@ -8,7 +8,7 @@ open import lib.types.PushoutFmap
 open import lib.types.Sigma
 open import lib.types.Span
 
-module lib.types.Join  where
+module lib.types.Join  {{_ : PUSHOUT}} where
 
 module _ {i j} (A : Type i) (B : Type j) where
 
@@ -72,7 +72,7 @@ module _ {i i' j j'} {A : Type i} {A' : Type i'} {B : Type j} {B' : Type j'}
   *-emap : A * B ≃ A' * B'
   *-emap = Pushout-emap *-span-emap
 
-module _ {i i' j j'} {X : Ptd i} {X' : Ptd i'} {Y : Ptd j} {Y' : Ptd j'} where
+module _ {{_ : FUNEXT}} {i i' j j'} {X : Ptd i} {X' : Ptd i'} {Y : Ptd j} {Y' : Ptd j'} where
 
   ⊙*-emap : X ⊙≃ X' → Y ⊙≃ Y' → X ⊙* Y ⊙≃ X' ⊙* Y'
   ⊙*-emap ⊙eqX ⊙eqY = ≃-to-⊙≃ (*-emap (⊙≃-to-≃ ⊙eqX) (⊙≃-to-≃ ⊙eqY)) (ap left (snd (⊙–> ⊙eqX)))
diff --git a/core/lib/types/List.agda b/core/lib/types/List.agda
index 68482d5..249fa4e 100644
--- a/core/lib/types/List.agda
+++ b/core/lib/types/List.agda
@@ -13,7 +13,7 @@ data List {i} (A : Type i) : Type i where
   nil : List A
   _::_ : A → List A → List A
 
-module _ {i} {A : Type i} where
+module _ {i} {A : Type i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
   infixr 80 _++_
   _++_ : List A → List A → List A
   nil ++ l = l
@@ -127,7 +127,7 @@ module _ {i} {A : Type i} where
   List=-out {l₁ = x :: l₁} {l₂ = nil} (lift ())
   List=-out {l₁ = x :: l₁} {l₂ = y :: l₂} (x=y , l₁=l₂) = ap2 _::_ x=y l₁=l₂
 
-module _ {i j} {A : Type i} {B : Type j} (f : A → B) where
+module _ {i j} {A : Type i} {B : Type j} (f : A → B) {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
   -- [map] in Haskell
   map : List A → List B
@@ -143,7 +143,7 @@ module _ {i j} {A : Type i} {B : Type j} (f : A → B) where
   reverse-map (x :: l) = {! ! (map-++ (reverse l) (x :: nil)) !}
 -}
 -- These functions use different [A], [B] or [f].
-module _ {i} {A : Type i} where
+module _ {i} {A : Type i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
   -- [concat] in Haskell
   concat : ∀ {i} {A : Type i} → List (List A) → List A
   concat l = foldr _++_ nil l
diff --git a/core/lib/types/LoopSpace.agda b/core/lib/types/LoopSpace.agda
index 8a8af7c..29900d0 100644
--- a/core/lib/types/LoopSpace.agda
+++ b/core/lib/types/LoopSpace.agda
@@ -11,7 +11,7 @@ open import lib.types.Sigma
 open import lib.types.TLevel
 open import lib.types.Truncation
 
-module lib.types.LoopSpace where
+module lib.types.LoopSpace {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 {- loop space -}
 
diff --git a/core/lib/types/Modality.agda b/core/lib/types/Modality.agda
index 45e2450..a333068 100644
--- a/core/lib/types/Modality.agda
+++ b/core/lib/types/Modality.agda
@@ -4,12 +4,12 @@ open import lib.Basics
 open import lib.NType2
 open import lib.types.Sigma
 
-module lib.types.Modality where
+module lib.types.Modality {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
   -- Where to put this?  Or maybe there's
   -- a simpler proof from some library function?
   !ᵈ-inv-l-out : ∀ {ℓ} {A : Type ℓ} {P : A → Type ℓ}
-    {a₀ a₁ : A} {p : a₀ == a₁} {x₀ x₁ : P a₁} 
+    {a₀ a₁ : A} {p : a₀ == a₁} {x₀ x₁ : P a₁}
     → (q : x₀ == x₁ [ P ↓ ! p ∙ p ])
     → x₀ == x₁
   !ᵈ-inv-l-out {p = idp} q = q
@@ -134,7 +134,7 @@ module lib.types.Modality where
 
     is-◯-connected-is-prop : ∀ {A} → is-prop (is-◯-connected A)
     is-◯-connected-is-prop {A} = is-contr-is-prop
-    
+
     is-◯-equiv : {A B : Type ℓ} → (A → B) → Type ℓ
     is-◯-equiv {B = B} f = (b : B) → is-◯-connected (hfiber f b)
 
@@ -147,7 +147,7 @@ module lib.types.Modality where
     equiv-preserves-◯-conn : {A B : Type ℓ} → A ≃ B → is-◯-connected A → is-◯-connected B
     equiv-preserves-◯-conn e c = equiv-preserves-level (◯-emap e) c
 
-    total-◯-equiv : {A : Type ℓ} {P Q : A → Type ℓ} (φ : ∀ a → P a → Q a) → 
+    total-◯-equiv : {A : Type ℓ} {P Q : A → Type ℓ} (φ : ∀ a → P a → Q a) →
                      (∀ a → is-◯-equiv (φ a)) → is-◯-equiv (Σ-fmap-r φ)
     total-◯-equiv φ e (a , q) = equiv-preserves-◯-conn (hfiber-Σ-fmap-r φ q ⁻¹) (e a q)
 
@@ -287,4 +287,3 @@ module lib.types.Modality where
               inv-r : (ab : ◯ (A × B)) → ◯-pair (◯-split ab) == ab
               inv-r = ◯-elim (λ _ → ◯-=-is-local _ _)
                              (λ ab → ap ◯-pair (pair×= (◯-fst-β ab) (◯-snd-β ab)) ∙ ◯-pair-β (fst ab) (snd ab))
-
diff --git a/core/lib/types/NatColim.agda b/core/lib/types/NatColim.agda
index 8bd7414..2e18103 100644
--- a/core/lib/types/NatColim.agda
+++ b/core/lib/types/NatColim.agda
@@ -15,24 +15,24 @@ open import lib.types.Unit
 
 module lib.types.NatColim where
 
-module _ {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
+module _ {{_ : HIT}} {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
 
   postulate  -- HIT
     ℕColim : Type i
     ncin' : (n : ℕ) → D n → ℕColim
     ncglue' : (n : ℕ) → (x : D n) → ncin' n x == ncin' (S n) (d n x)
 
-module _ {i} {D : ℕ → Type i} {d : (n : ℕ) → D n → D (S n)} where
+module _ {{_ : HIT}} {i} {D : ℕ → Type i} {d : (n : ℕ) → D n → D (S n)} where
 
   ncin = ncin' d
   ncglue = ncglue' d
 
-module _ {i} {D : ℕ → Ptd i} where
+module _ {{_ : HIT}} {i} {D : ℕ → Ptd i} where
 
   ⊙ℕColim : (d : (n : ℕ) → (D n ⊙→ D (S n))) → Ptd i
   ⊙ℕColim d = ⊙[ ℕColim (fst ∘ d) , ncin 0 (pt (D 0)) ]
 
-module _ {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
+module _ {{_ : HIT}} {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
 
   module ℕColimElim {j} {P : ℕColim d → Type j}
     (ncin* : (n : ℕ) (x : D n) → P (ncin n x))
@@ -65,7 +65,7 @@ module _ {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
     ncglue-β n x = apd=cst-in {f = f} (M.ncglue-β n x)
 
 {- Raising and lifting -}
-module _ {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
+module _ {{_ : HIT}} {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
 
   {- Can define a function [nc-raise d : ℕColim d → ℕColim d]
      so that [inn (S n) ∘ d = nc-raise d ∘ inn n] -}
@@ -108,132 +108,134 @@ module _ {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) where
     (λ n y → ↓-cst=app-from-square $
       disc-to-square idp ⊡v∙ ! (ℕCMatch.ncglue-β x n y))
 
-{- If all Dₙ are m-connected, then the colim is m-connected -}
-
-ncolim-conn : ∀ {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) (m : ℕ₋₂)
-  → ((n : ℕ) → is-connected m (D n))
-  → is-connected m (ℕColim d)
-ncolim-conn {D = D} d ⟨-2⟩ cD = -2-conn (ℕColim d)
-ncolim-conn {D = D} d (S m) cD =
-  Trunc-rec (prop-has-level-S is-contr-is-prop)
-    (λ x → ([ ncin O x ] ,
-            (Trunc-elim (λ _ → =-preserves-level Trunc-level) $
-              λ c → ap [_] (nc-match-=-base d x c) ∙ nc-match-=-point x c)))
-    (fst (cD O))
-  where
-  nc-match-=-point : (x : D O) (c : ℕColim d)
-    → [_] {n = S m} (nc-match d x c) == [ c ]
-  nc-match-=-point x = ℕColimElim.f d
-    (λ n y → ap (Trunc-fmap (ncin n))
-                (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ]))
-      (λ n y → ↓-='-from-square $
-        (ap-∘ [_] (nc-match d x) (ncglue n y)
-         ∙ ap (ap [_]) (ℕCMatch.ncglue-β d x n y))
-        ∙v⊡
-        ! (ap-idf _)
-        ∙h⊡
-        square-symmetry
-          (natural-square
-            (Trunc-elim (λ _ → =-preserves-level Trunc-level)
-               (λ c → ap [_] (nc-raise-= d c)))
-            (ap (Trunc-fmap (ncin n))
-                (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ])))
-        ⊡h∙
-        ∘-ap (Trunc-fmap (nc-raise d)) (Trunc-fmap (ncin n))
-          (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ])
-        ⊡h∙
-        vert-degen-path
-          (natural-square
-            (λ t → Trunc-fmap-∘ (nc-raise d) (ncin n) t
-                   ∙ ! (Trunc-fmap-∘ (ncin (S n)) (d n) t))
-            (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ]))
-        ⊡h∙
-        ap-∘ (Trunc-fmap (ncin (S n))) (Trunc-fmap (d n))
-             (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ])
-        ⊡h∙
-        ap (ap (Trunc-fmap (ncin (S n))))
-           (contr-has-all-paths (=-preserves-level (cD (S n))) _ _))
-
-{- Type of finite tuples -}
-
-⊙FinTuplesType : ∀ {i} → (ℕ → Ptd i) → ℕ → Ptd i
-⊙FinTuplesType F O = ⊙Lift ⊙Unit
-⊙FinTuplesType F (S n) = F O ⊙× ⊙FinTuplesType (F ∘ S) n
-
-FinTuplesType : ∀ {i} → (ℕ → Ptd i) → ℕ → Type i
-FinTuplesType F n = de⊙ (⊙FinTuplesType F n)
-
-fin-tuples-map : ∀ {i} (F : ℕ → Ptd i) (n : ℕ)
-  → (⊙FinTuplesType F n ⊙→ ⊙FinTuplesType F (S n))
-fin-tuples-map F O = (_ , idp)
-fin-tuples-map F (S n) =
-  ((λ {(x , r) → (x , fst (fin-tuples-map (F ∘ S) n) r)}) ,
-   pair×= idp (snd (fin-tuples-map (F ∘ S) n)))
-
-⊙FinTuples : ∀ {i} → (ℕ → Ptd i) → Ptd i
-⊙FinTuples {i} F = ⊙ℕColim (fin-tuples-map F)
-
-FinTuples : ∀ {i} → (ℕ → Ptd i) → Type i
-FinTuples = de⊙ ∘ ⊙FinTuples
-
-fin-tuples-cons : ∀ {i} (F : ℕ → Ptd i)
-  → de⊙ (F O) × FinTuples (F ∘ S) ≃ FinTuples F
-fin-tuples-cons {i} F = equiv into out into-out out-into
-  where
-    module Into (x : de⊙ (F O)) =
-      ℕColimRec (fst ∘ fin-tuples-map (F ∘ S)) {A = FinTuples F}
-        (λ n r → ncin (S n) (x , r))
-        (λ n r → ncglue (S n) (x , r))
-
-    into = uncurry Into.f
-
-    out-ncin : (n : ℕ)
-      → FinTuplesType F n → de⊙ (F O) × FinTuples (F ∘ S)
-    out-ncin O x = (pt (F O) , ncin O _)
-    out-ncin (S n) (x , r) = (x , ncin n r)
-
-    out-ncglue : (n : ℕ) (r : FinTuplesType F n)
-      → out-ncin n r == out-ncin (S n) (fst (fin-tuples-map F n) r)
-    out-ncglue O x = idp
-    out-ncglue (S n) (x , r) = pair= idp (ncglue n r)
-
-    module Out = ℕColimRec _ out-ncin out-ncglue
-    out = Out.f
-
-    abstract
-      into-out-ncin : (n : ℕ) (r : FinTuplesType F n)
-        → into (out-ncin n r) == ncin n r
-      into-out-ncin O x = ! (ncglue O x)
-      into-out-ncin (S n) (x , r) = idp
-
-      into-out-ncglue : (n : ℕ) (r : FinTuplesType F n)
-        → into-out-ncin n r == into-out-ncin (S n) (fst (fin-tuples-map F n) r)
-          [ (λ s → into (out s) == s) ↓ ncglue n r ]
-      into-out-ncglue O x =
-        ↓-∘=idf-from-square into out $
-          ap (ap into) (Out.ncglue-β O x)
-          ∙v⊡ bl-square (ncglue O x)
-      into-out-ncglue (S n) (x , r) =
-        ↓-∘=idf-from-square into out $
-          (ap (ap into) (Out.ncglue-β (S n) (x , r))
-           ∙ ∘-ap into (_,_ x) (ncglue n r)
-           ∙ Into.ncglue-β x n r)
-          ∙v⊡ vid-square
-
-      into-out : (r : FinTuples F) → into (out r) == r
-      into-out = ℕColimElim.f _
-        into-out-ncin
-        into-out-ncglue
-
-      out-into : (t : de⊙ (F O) × FinTuples (F ∘ S)) → out (into t) == t
-      out-into = uncurry $ λ x → ℕColimElim.f _
-        (λ n r → idp)
-        (λ n r → ↓-='-from-square $
-          (ap-∘ out (Into.f x) (ncglue n r)
-           ∙ ap (ap out) (Into.ncglue-β x n r)
-           ∙ Out.ncglue-β (S n) (x , r))
-          ∙v⊡ vid-square)
-
-⊙fin-tuples-cons : ∀ {i} (F : ℕ → Ptd i)
-  → (F O ⊙× ⊙FinTuples (F ∘ S)) ⊙≃ ⊙FinTuples F
-⊙fin-tuples-cons F = ≃-to-⊙≃ (fin-tuples-cons F) (! (ncglue O _))
+module _ {{_ : HIT}} where
+
+  {- If all Dₙ are m-connected, then the colim is m-connected -}
+
+  ncolim-conn : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i} {D : ℕ → Type i} (d : (n : ℕ) → D n → D (S n)) (m : ℕ₋₂)
+    → ((n : ℕ) → is-connected m (D n))
+    → is-connected m (ℕColim d)
+  ncolim-conn {D = D} d ⟨-2⟩ cD = -2-conn (ℕColim d)
+  ncolim-conn {D = D} d (S m) cD =
+    Trunc-rec (prop-has-level-S is-contr-is-prop)
+      (λ x → ([ ncin O x ] ,
+              (Trunc-elim (λ _ → =-preserves-level Trunc-level) $
+                λ c → ap [_] (nc-match-=-base d x c) ∙ nc-match-=-point x c)))
+      (fst (cD O))
+    where
+    nc-match-=-point : (x : D O) (c : ℕColim d)
+      → [_] {n = S m} (nc-match d x c) == [ c ]
+    nc-match-=-point x = ℕColimElim.f d
+      (λ n y → ap (Trunc-fmap (ncin n))
+                  (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ]))
+        (λ n y → ↓-='-from-square $
+          (ap-∘ [_] (nc-match d x) (ncglue n y)
+           ∙ ap (ap [_]) (ℕCMatch.ncglue-β d x n y))
+          ∙v⊡
+          ! (ap-idf _)
+          ∙h⊡
+          square-symmetry
+            (natural-square
+              (Trunc-elim (λ _ → =-preserves-level Trunc-level)
+                 (λ c → ap [_] (nc-raise-= d c)))
+              (ap (Trunc-fmap (ncin n))
+                  (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ])))
+          ⊡h∙
+          ∘-ap (Trunc-fmap (nc-raise d)) (Trunc-fmap (ncin n))
+            (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ])
+          ⊡h∙
+          vert-degen-path
+            (natural-square
+              (λ t → Trunc-fmap-∘ (nc-raise d) (ncin n) t
+                     ∙ ! (Trunc-fmap-∘ (ncin (S n)) (d n) t))
+              (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ]))
+          ⊡h∙
+          ap-∘ (Trunc-fmap (ncin (S n))) (Trunc-fmap (d n))
+               (contr-has-all-paths (cD n) [ nc-lift d n x ] [ y ])
+          ⊡h∙
+          ap (ap (Trunc-fmap (ncin (S n))))
+             (contr-has-all-paths (=-preserves-level (cD (S n))) _ _))
+
+  {- Type of finite tuples -}
+
+  ⊙FinTuplesType : ∀ {i} → (ℕ → Ptd i) → ℕ → Ptd i
+  ⊙FinTuplesType F O = ⊙Lift ⊙Unit
+  ⊙FinTuplesType F (S n) = F O ⊙× ⊙FinTuplesType (F ∘ S) n
+
+  FinTuplesType : ∀ {i} → (ℕ → Ptd i) → ℕ → Type i
+  FinTuplesType F n = de⊙ (⊙FinTuplesType F n)
+
+  fin-tuples-map : ∀ {i} (F : ℕ → Ptd i) (n : ℕ)
+    → (⊙FinTuplesType F n ⊙→ ⊙FinTuplesType F (S n))
+  fin-tuples-map F O = (_ , idp)
+  fin-tuples-map F (S n) =
+    ((λ {(x , r) → (x , fst (fin-tuples-map (F ∘ S) n) r)}) ,
+     pair×= idp (snd (fin-tuples-map (F ∘ S) n)))
+
+  ⊙FinTuples : ∀ {i} → (ℕ → Ptd i) → Ptd i
+  ⊙FinTuples {i} F = ⊙ℕColim (fin-tuples-map F)
+
+  FinTuples : ∀ {i} → (ℕ → Ptd i) → Type i
+  FinTuples = de⊙ ∘ ⊙FinTuples
+
+  fin-tuples-cons : ∀ {i} (F : ℕ → Ptd i)
+    → de⊙ (F O) × FinTuples (F ∘ S) ≃ FinTuples F
+  fin-tuples-cons {i} F = equiv into out into-out out-into
+    where
+      module Into (x : de⊙ (F O)) =
+        ℕColimRec (fst ∘ fin-tuples-map (F ∘ S)) {A = FinTuples F}
+          (λ n r → ncin (S n) (x , r))
+          (λ n r → ncglue (S n) (x , r))
+
+      into = uncurry Into.f
+
+      out-ncin : (n : ℕ)
+        → FinTuplesType F n → de⊙ (F O) × FinTuples (F ∘ S)
+      out-ncin O x = (pt (F O) , ncin O _)
+      out-ncin (S n) (x , r) = (x , ncin n r)
+
+      out-ncglue : (n : ℕ) (r : FinTuplesType F n)
+        → out-ncin n r == out-ncin (S n) (fst (fin-tuples-map F n) r)
+      out-ncglue O x = idp
+      out-ncglue (S n) (x , r) = pair= idp (ncglue n r)
+
+      module Out = ℕColimRec _ out-ncin out-ncglue
+      out = Out.f
+
+      abstract
+        into-out-ncin : (n : ℕ) (r : FinTuplesType F n)
+          → into (out-ncin n r) == ncin n r
+        into-out-ncin O x = ! (ncglue O x)
+        into-out-ncin (S n) (x , r) = idp
+
+        into-out-ncglue : (n : ℕ) (r : FinTuplesType F n)
+          → into-out-ncin n r == into-out-ncin (S n) (fst (fin-tuples-map F n) r)
+            [ (λ s → into (out s) == s) ↓ ncglue n r ]
+        into-out-ncglue O x =
+          ↓-∘=idf-from-square into out $
+            ap (ap into) (Out.ncglue-β O x)
+            ∙v⊡ bl-square (ncglue O x)
+        into-out-ncglue (S n) (x , r) =
+          ↓-∘=idf-from-square into out $
+            (ap (ap into) (Out.ncglue-β (S n) (x , r))
+             ∙ ∘-ap into (_,_ x) (ncglue n r)
+             ∙ Into.ncglue-β x n r)
+            ∙v⊡ vid-square
+
+        into-out : (r : FinTuples F) → into (out r) == r
+        into-out = ℕColimElim.f _
+          into-out-ncin
+          into-out-ncglue
+
+        out-into : (t : de⊙ (F O) × FinTuples (F ∘ S)) → out (into t) == t
+        out-into = uncurry $ λ x → ℕColimElim.f _
+          (λ n r → idp)
+          (λ n r → ↓-='-from-square $
+            (ap-∘ out (Into.f x) (ncglue n r)
+             ∙ ap (ap out) (Into.ncglue-β x n r)
+             ∙ Out.ncglue-β (S n) (x , r))
+            ∙v⊡ vid-square)
+
+  ⊙fin-tuples-cons : ∀ {i} (F : ℕ → Ptd i)
+    → (F O ⊙× ⊙FinTuples (F ∘ S)) ⊙≃ ⊙FinTuples F
+  ⊙fin-tuples-cons F = ≃-to-⊙≃ (fin-tuples-cons F) (! (ncglue O _))
diff --git a/core/lib/types/PathSet.agda b/core/lib/types/PathSet.agda
index 64bfff6..e86c4d4 100644
--- a/core/lib/types/PathSet.agda
+++ b/core/lib/types/PathSet.agda
@@ -7,7 +7,7 @@ open import lib.types.Truncation
 
 -- This module is dedicated to [Trunc 0 (x == y)]
 
-module lib.types.PathSet where
+module lib.types.PathSet {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} where
 
 _=₀_ : ∀ {i} {A : Type i} → A → A → Type i
 _=₀_ x y = Trunc 0 (x == y)
diff --git a/core/lib/types/Pi.agda b/core/lib/types/Pi.agda
index 54eb060..7e67528 100644
--- a/core/lib/types/Pi.agda
+++ b/core/lib/types/Pi.agda
@@ -5,7 +5,7 @@ open import lib.types.Empty
 open import lib.types.Sigma
 open import lib.types.Paths
 
-module lib.types.Pi where
+module lib.types.Pi {{_ : FUNEXT}} where
 
 Π-level : ∀ {i j} {A : Type i} {B : A → Type j} {n : ℕ₋₂}
   → (((x : A) → has-level n (B x)) → has-level n (Π A B))
@@ -41,7 +41,7 @@ module _ {i} {A : Type i} where
     ¬-is-prop : is-prop (¬ A)
     ¬-is-prop = →-is-prop ⊥-is-prop
 
-module _ {i j} {X : Ptd i} {Y : Ptd j} where
+module _ {{_ : UA}} {i j} {X : Ptd i} {Y : Ptd j} where
   abstract
     ⊙→-level : {n : ℕ₋₂} → has-level n (de⊙ Y) → has-level n (X ⊙→ Y)
     ⊙→-level pY = Σ-level (→-level pY) (λ _ → =-preserves-level pY)
diff --git a/core/lib/types/Pointed.agda b/core/lib/types/Pointed.agda
index 822388d..c485c4b 100644
--- a/core/lib/types/Pointed.agda
+++ b/core/lib/types/Pointed.agda
@@ -13,7 +13,7 @@ This file contains various lemmas that rely on lib.types.Paths or
 functional extensionality for pointed maps.
 -}
 
-module lib.types.Pointed where
+module lib.types.Pointed {{_ : FUNEXT}} where
 
 {- Pointed maps -}
 
@@ -73,7 +73,7 @@ module _ {i j} {X : Ptd i} {Y : Ptd j} (⊙e : X ⊙≃ Y) where
   _⊙⁻¹ : Y ⊙≃ X
   _⊙⁻¹ = ⊙<– , is-equiv-inverse (snd ⊙e)
 
-module _ {i j} {X : Ptd i} {Y : Ptd j} where 
+module _ {i j} {X : Ptd i} {Y : Ptd j} where
 
   ⊙<–-inv-l : (⊙e : X ⊙≃ Y) → ⊙<– ⊙e ⊙∘ ⊙–> ⊙e ⊙∼ ⊙idf _
   ⊙<–-inv-l ⊙e = <–-inv-l (⊙≃-to-≃ ⊙e) , ↓-idf=cst-in' (lemma ⊙e) where
diff --git a/core/lib/types/Pullback.agda b/core/lib/types/Pullback.agda
index a797ca3..176b720 100644
--- a/core/lib/types/Pullback.agda
+++ b/core/lib/types/Pullback.agda
@@ -63,7 +63,7 @@ module _ {i j k} (D : Cospan {i} {j} {k}) where
     (λ _ → idp)
     (λ _ → idp)
 
-module _ {i j k} (n : ℕ₋₂) {D : Cospan {i} {j} {k}} where
+module _ {{_ : UA}} {{_ : FUNEXT}} {i j k} (n : ℕ₋₂) {D : Cospan {i} {j} {k}} where
   open Cospan D
 
   pullback-level : has-level n A → has-level n B → has-level n C
diff --git a/core/lib/types/Pushout.agda b/core/lib/types/Pushout.agda
index 13d563b..6eba901 100644
--- a/core/lib/types/Pushout.agda
+++ b/core/lib/types/Pushout.agda
@@ -8,7 +8,7 @@ open import lib.types.Span
 open import lib.types.Paths
 import lib.types.Generic1HIT as Generic1HIT
 
-module lib.types.Pushout where
+module lib.types.Pushout {{_ : PUSHOUT}} where
 
 module _ {i j k} where
 
@@ -59,7 +59,7 @@ Pushout-rec-η : ∀ {i j k} {d : Span {i} {j} {k}} {l} {D : Type l} (f : Pushou
 Pushout-rec-η f = Pushout-elim (λ _ → idp) (λ _ → idp)
   (λ c → ↓-='-in' $ ! $ PushoutRec.glue-β (f ∘ left) (f ∘ right) (ap f ∘ glue) c)
 
-module PushoutGeneric {i j k} {d : Span {i} {j} {k}} where
+module PushoutGeneric {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {i j k} {d : Span {i} {j} {k}} where
 
   open Span d renaming (f to g; g to h)
 
@@ -113,7 +113,7 @@ A ⊔^[ C ] B  / (f , g) = Pushout (span A B C f g)
 ⊙Pushout : ∀ {i j k} (d : ⊙Span {i} {j} {k}) → Ptd _
 ⊙Pushout d = ⊙[ Pushout (⊙Span-to-Span d) , left (pt (⊙Span.X d)) ]
 
-module _ {i j k} (d : ⊙Span {i} {j} {k}) where
+module _ {{_ : FUNEXT}} {i j k} (d : ⊙Span {i} {j} {k}) where
 
   open ⊙Span d
 
diff --git a/core/lib/types/PushoutFlattening.agda b/core/lib/types/PushoutFlattening.agda
index 10add8e..b6b7c53 100644
--- a/core/lib/types/PushoutFlattening.agda
+++ b/core/lib/types/PushoutFlattening.agda
@@ -8,7 +8,7 @@ open import lib.types.Paths
 import lib.types.Generic1HIT as Generic1HIT
 open import lib.types.Pushout
 
-module lib.types.PushoutFlattening {i} {j} {k} {d : Span {i} {j} {k}} where
+module lib.types.PushoutFlattening {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} {i} {j} {k} {d : Span {i} {j} {k}} where
 
 open Span d renaming (f to g; g to h)
 
diff --git a/core/lib/types/PushoutFlip.agda b/core/lib/types/PushoutFlip.agda
index f21f568..91be568 100644
--- a/core/lib/types/PushoutFlip.agda
+++ b/core/lib/types/PushoutFlip.agda
@@ -6,7 +6,7 @@ open import lib.types.Pointed
 open import lib.types.Pushout
 open import lib.types.Span
 
-module lib.types.PushoutFlip where
+module lib.types.PushoutFlip {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 module _ {i j k} {d : Span {i} {j} {k}} where
 
diff --git a/core/lib/types/PushoutFmap.agda b/core/lib/types/PushoutFmap.agda
index abc7d08..5a255d0 100644
--- a/core/lib/types/PushoutFmap.agda
+++ b/core/lib/types/PushoutFmap.agda
@@ -8,7 +8,7 @@ open import lib.types.Pushout
 open import lib.types.Sigma
 open import lib.types.Span
 
-module lib.types.PushoutFmap where
+module lib.types.PushoutFmap {{_ : PUSHOUT}} where
 
 module PushoutFmap {i₀ j₀ k₀ i₁ j₁ k₁} {span₀ : Span {i₀} {j₀} {k₀}}
   {span₁ : Span {i₁} {j₁} {k₁}} (span-map : SpanMap span₀ span₁)
diff --git a/core/lib/types/SetQuotient.agda b/core/lib/types/SetQuotient.agda
index 501a36e..5dc89a7 100644
--- a/core/lib/types/SetQuotient.agda
+++ b/core/lib/types/SetQuotient.agda
@@ -5,7 +5,7 @@ open import lib.Relation
 open import lib.NType2
 open import lib.types.Pi
 
-module lib.types.SetQuotient {i} {A : Type i} {j} where
+module lib.types.SetQuotient {{_ : UA}} {{_ : FUNEXT}} {i} {A : Type i} {j} {{_ : HIT}} where
 
 postulate  -- HIT
   SetQuot : (R : Rel A j) → Type (lmax i j)
diff --git a/core/lib/types/Sigma.agda b/core/lib/types/Sigma.agda
index 62e07ba..2b07515 100644
--- a/core/lib/types/Sigma.agda
+++ b/core/lib/types/Sigma.agda
@@ -118,7 +118,7 @@ module _ {i j} {A : Type i} {B : Type j} where
     → p == pair×= (fst×= p) (snd×= p)
   pair×=-η {._} {_} idp = idp
 
-module _ {i j} {A : Type i} {B : A → Type j} where
+module _ {{_ : UA}} {{_ : FUNEXT}} {i j} {A : Type i} {B : A → Type j} where
 
   =Σ : (x y : Σ A B) → Type (lmax i j)
   =Σ (a , b) (a' , b') = Σ (a == a') (λ p → b == b' [ B ↓ p ])
@@ -136,7 +136,7 @@ module _ {i j} {A : Type i} {B : A → Type j} where
   (q : B == B' [ (λ X → (X → Type j)) ↓ p ]) → Σ A B == Σ A' B'
 Σ= idp idp = idp
 
-Σ-level : ∀ {i j} {n : ℕ₋₂} {A : Type i} {P : A → Type j}
+Σ-level : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i j} {n : ℕ₋₂} {A : Type i} {P : A → Type j}
   → (has-level n A → ((x : A) → has-level n (P x))
     → has-level n (Σ A P))
 Σ-level {n = ⟨-2⟩} p q = (fst p , (fst (q (fst p)))) , lemma
@@ -147,7 +147,7 @@ module _ {i j} {A : Type i} {B : A → Type j} where
       (Σ-level (p _ _) λ _ →
         equiv-preserves-level ((to-transp-equiv _ _)⁻¹) (q _ _ _))
 
-×-level : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j}
+×-level : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j}
   → (has-level n A → has-level n B → has-level n (A × B))
 ×-level pA pB = Σ-level pA (λ x → pB)
 
@@ -243,7 +243,6 @@ hfiber-Σ-fmap-r h {a} c = equiv to from to-from from-to
           from-to : (x : hfiber (Σ-fmap-r h) (a , c)) → from (to x) == x
           from-to ((_ , b) , idp) = idp
 
-{-
 -- 2016/08/20 favonia: no one is using the following two functions.
 
 -- Two ways of simultaneously applying equivalences in each component.
@@ -258,7 +257,6 @@ module _ {i₀ i₁ j₀ j₁} {A₀ : Type i₀} {A₁ : Type i₁}
   Σ-emap' u v = Σ A₀ B₀           ≃⟨ Σ-emap-r v ⟩
                 Σ A₀ (B₁ ∘ –> u)  ≃⟨ Σ-emap-l _ u ⟩
                 Σ A₁ B₁           ≃∎
--}
 
 ×-fmap : ∀ {i₀ i₁ j₀ j₁} {A₀ : Type i₀} {A₁ : Type i₁} {B₀ : Type j₀} {B₁ : Type j₁}
   → (h : A₀ → A₁) (k : B₀ → B₁) → (A₀ × B₀ → A₁ × B₁)
diff --git a/core/lib/types/Smash.agda b/core/lib/types/Smash.agda
index e62d598..d70dc94 100644
--- a/core/lib/types/Smash.agda
+++ b/core/lib/types/Smash.agda
@@ -10,7 +10,7 @@ open import lib.types.Cofiber
 open import lib.types.Sigma
 open import lib.types.Wedge
 
-module lib.types.Smash {i j} where
+module lib.types.Smash {i j} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 module _ (X : Ptd i) (Y : Ptd j) where
 
diff --git a/core/lib/types/Span.agda b/core/lib/types/Span.agda
index ef50555..38686a8 100644
--- a/core/lib/types/Span.agda
+++ b/core/lib/types/Span.agda
@@ -27,7 +27,7 @@ private
   span=-raw idp idp idp idp idp = idp
 
 abstract
-  span= : ∀ {i j k} {A A' : Type i} (p : A ≃ A')
+  span= : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i j k} {A A' : Type i} (p : A ≃ A')
     {B B' : Type j} (q : B ≃ B') {C C' : Type k} (r : C ≃ C')
     {f : C → A} {f' : C' → A'} (s : (a : C) → (–> p) (f a) == f' (–> r a))
     {g : C → B} {g' : C' → B'} (t : (b : C) → (–> q) (g b) == g' (–> r b))
diff --git a/core/lib/types/Subtype.agda b/core/lib/types/Subtype.agda
index 04307bf..a3f435e 100644
--- a/core/lib/types/Subtype.agda
+++ b/core/lib/types/Subtype.agda
@@ -19,7 +19,7 @@ P ∘sub f = SubtypeProp.prop P ∘ f , level where
   abstract level = SubtypeProp.level P ∘ f
 
 {- Dependent paths in a Σ-type -}
-module _ {i j k} {A : Type i} {B : A → Type j} (subB : (a : A) → SubtypeProp (B a) k)
+module _ {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {i j k} {A : Type i} {B : A → Type j} (subB : (a : A) → SubtypeProp (B a) k)
   where
 
   ↓-Subtype-in : {x x' : A} {p : x == x'} {r : B x} {r' : B x'}
diff --git a/core/lib/types/Suspension.agda b/core/lib/types/Suspension.agda
index 184360a..9c0b55d 100644
--- a/core/lib/types/Suspension.agda
+++ b/core/lib/types/Suspension.agda
@@ -17,7 +17,7 @@ open import lib.cubical.Square
 
 -- Suspension is defined as a particular case of pushout
 
-module lib.types.Suspension where
+module lib.types.Suspension {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 module _ {i} (A : Type i) where
 
diff --git a/core/lib/types/Torus.agda b/core/lib/types/Torus.agda
index 1762f6a..0469b4e 100644
--- a/core/lib/types/Torus.agda
+++ b/core/lib/types/Torus.agda
@@ -3,7 +3,7 @@
 open import lib.Basics
 open import lib.types.Paths
 
-module lib.types.Torus where
+module lib.types.Torus {{_ : HIT}} where
 
 {-
 data Torus : Type₀ where
diff --git a/core/lib/types/Truncation.agda b/core/lib/types/Truncation.agda
index 4307509..fec35bd 100644
--- a/core/lib/types/Truncation.agda
+++ b/core/lib/types/Truncation.agda
@@ -8,7 +8,7 @@ open import lib.NType2
 
 module lib.types.Truncation where
 
-module _ {i} where
+module _ {{_ : HIT}} {i} where
 
   postulate  -- HIT
     Trunc : (n : ℕ₋₂) (A : Type i) → Type i
@@ -25,7 +25,7 @@ module _ {i} where
 
 open TruncElim public renaming (f to Trunc-elim)
 
-module TruncRec {i j} {n : ℕ₋₂} {A : Type i} {B : Type j} (p : has-level n B)
+module TruncRec {{_ : HIT}} {i j} {n : ℕ₋₂} {A : Type i} {B : Type j} (p : has-level n B)
   (d : A → B) where
 
   private
@@ -36,7 +36,7 @@ module TruncRec {i j} {n : ℕ₋₂} {A : Type i} {B : Type j} (p : has-level n
 
 open TruncRec public renaming (f to Trunc-rec)
 
-module TruncRecType {i j} {n : ℕ₋₂} {A : Type i} (d : A → n -Type j) where
+module TruncRecType {{_ : HIT}} {i j} {n : ℕ₋₂} {A : Type i} {{_ : UA}} {{_ : FUNEXT}} (d : A → n -Type j) where
 
   open TruncRec (n -Type-level j) d public
 
@@ -69,11 +69,11 @@ module TruncRecType {i j} {n : ℕ₋₂} {A : Type i} (d : A → n -Type j) whe
     from-to (a , b) = from-to-aux a b
 
 
-⊙Trunc : ∀ {i} → ℕ₋₂ → Ptd i → Ptd i
+⊙Trunc : {{_ : HIT}} → ∀ {i} → ℕ₋₂ → Ptd i → Ptd i
 ⊙Trunc n ⊙[ A , a ] = ⊙[ Trunc n A , [ a ] ]
 
 
-module _ {i} {n : ℕ₋₂} {A : Type i} where
+module _ {{_ : HIT}} {{_ : UA}} {{_ : FUNEXT}} {i} {n : ℕ₋₂} {A : Type i} where
 
   Trunc= : (a b : Trunc (S n) A) → n -Type i
   Trunc= = Trunc-elim (λ _ → →-level (n -Type-level i))
@@ -117,201 +117,230 @@ module _ {i} {n : ℕ₋₂} {A : Type i} where
   Trunc=-path : (a b : Trunc (S n) A) → (a == b) == fst (Trunc= a b)
   Trunc=-path a b = ua (Trunc=-equiv a b)
 
-{- Universal property -}
-
-abstract
-  Trunc-rec-is-equiv : ∀ {i j} (n : ℕ₋₂) (A : Type i) (B : Type j)
-    (p : has-level n B) → is-equiv (Trunc-rec p :> ((A → B) → (Trunc n A → B)))
-  Trunc-rec-is-equiv n A B p = is-eq _ (λ f → f ∘ [_])
-    (λ f → λ= (Trunc-elim (λ _ → =-preserves-level p) (λ a → idp))) (λ f → idp)
-
-
-Trunc-preserves-level : ∀ {i} {A : Type i} {n : ℕ₋₂} (m : ℕ₋₂)
- → has-level n A → has-level n (Trunc m A)
-Trunc-preserves-level {n = ⟨-2⟩} _ (a₀ , p) =
-  ([ a₀ ] , Trunc-elim (λ _ → =-preserves-level Trunc-level)
-              (λ a → ap [_] (p a)))
-Trunc-preserves-level ⟨-2⟩ _ = contr-has-level Trunc-level
-Trunc-preserves-level {n = (S n)} (S m) c = λ t₁ t₂ →
-  Trunc-elim
-    (λ s₁ → prop-has-level-S {A = has-level n (s₁ == t₂)} has-level-is-prop)
-    (λ a₁ → Trunc-elim
-      (λ s₂ → prop-has-level-S {A = has-level n ([ a₁ ] == s₂)} has-level-is-prop)
-      (λ a₂ → equiv-preserves-level
-      ((Trunc=-equiv [ a₁ ] [ a₂ ])⁻¹)
-               (Trunc-preserves-level {n = n} m (c a₁ a₂)))
-              t₂)
-    t₁
-
-{- an n-type is equivalent to its n-truncation -}
-unTrunc-equiv : ∀ {i} {n : ℕ₋₂} (A : Type i)
-  → has-level n A → Trunc n A ≃ A
-unTrunc-equiv A nA = equiv f [_] (λ _ → idp) g-f where
-  f = Trunc-rec nA (idf _)
-  g-f = Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp)
-
-⊙unTrunc-equiv : ∀ {i} {n : ℕ₋₂} (X : Ptd i)
-  → has-level n (de⊙ X) → ⊙Trunc n X ⊙≃ X
-⊙unTrunc-equiv {n = n} X nX = ≃-to-⊙≃ (unTrunc-equiv (de⊙ X) nX) idp
-
--- Equivalence associated to the universal property
-Trunc-extend-equiv : ∀ {i j} (n : ℕ₋₂) (A : Type i) (B : Type j)
-  (p : has-level n B) → (A → B) ≃ (Trunc n A → B)
-Trunc-extend-equiv n A B p = (Trunc-rec p , Trunc-rec-is-equiv n A B p)
-
-Trunc-fmap : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j} → ((A → B) → (Trunc n A → Trunc n B))
-Trunc-fmap f = Trunc-rec Trunc-level ([_] ∘ f)
-
-Trunc-fmap2 : ∀ {i j k} {n : ℕ₋₂} {A : Type i} {B : Type j} {C : Type k}
-  → ((A → B → C) → (Trunc n A → Trunc n B → Trunc n C))
-Trunc-fmap2 f = Trunc-rec (Π-level (λ _ → Trunc-level)) (λ a → Trunc-fmap (f a))
-
--- XXX What is the naming convention?
-Trunc-fpmap : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j} {f g : A → B} (h : (a : A) → f a == g a)
-  → ((a : Trunc n A) → Trunc-fmap f a == Trunc-fmap g a)
-Trunc-fpmap h = Trunc-elim (λ _ → =-preserves-level Trunc-level)
-                (ap [_] ∘ h)
-
-Trunc-fmap-idf : ∀ {i} {n : ℕ₋₂} {A : Type i}
-  → ∀ x → Trunc-fmap {n = n} (idf A) x == x
-Trunc-fmap-idf =
-  Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp)
-
-Trunc-fmap-∘ : ∀ {i j k} {n : ℕ₋₂} {A : Type i} {B : Type j} {C : Type k}
-  → (g : B → C) → (f : A → B)
-  → ∀ x → Trunc-fmap {n = n} g (Trunc-fmap f x) == Trunc-fmap (g ∘ f) x
-Trunc-fmap-∘ g f =
-  Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp)
-
-{- Pushing concatentation through Trunc= -}
-module _ {i} {n : ℕ₋₂} {A : Type i} where
-
-  {- concatenation in Trunc= -}
-  Trunc=-∙ : {ta tb tc : Trunc (S n) A}
-    → fst (Trunc= ta tb) → fst (Trunc= tb tc) → fst (Trunc= ta tc)
-  Trunc=-∙ {ta = ta} {tb = tb} {tc = tc} =
-    Trunc-elim {P = λ ta → C ta tb tc}
-      (λ ta → level ta tb tc)
-      (λ a → Trunc-elim {P = λ tb → C [ a ] tb tc}
-         (λ tb → level [ a ] tb tc)
-         (λ b → Trunc-elim {P = λ tc → C [ a ] [ b ] tc}
-                  (λ tc → level [ a ] [ b ] tc)
-                  (λ c → Trunc-fmap2 _∙_)
-                  tc)
-         tb)
-      ta
-    where
-    C : (ta tb tc : Trunc (S n) A) → Type i
-    C ta tb tc = fst (Trunc= ta tb) → fst (Trunc= tb tc) → fst (Trunc= ta tc)
-
-    level : (ta tb tc : Trunc (S n) A) → has-level (S n) (C ta tb tc)
-    level ta tb tc = raise-level _ $
-              Π-level (λ _ → Π-level (λ _ → snd (Trunc= ta tc)))
-
-  Trunc=-∙-comm : {x y z : Trunc (S n) A }
-    (p : x == y) (q : y == z)
-    →  –> (Trunc=-equiv x z) (p ∙ q)
-    == Trunc=-∙ {ta = x} (–> (Trunc=-equiv x y) p) (–> (Trunc=-equiv y z) q)
-  Trunc=-∙-comm {x = x} idp idp =
+module _ {{_ : HIT}} where
+  {- Universal property -}
+
+  abstract
+    Trunc-rec-is-equiv : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i j} (n : ℕ₋₂) (A : Type i) (B : Type j)
+      (p : has-level n B) → is-equiv (Trunc-rec p :> ((A → B) → (Trunc n A → B)))
+    Trunc-rec-is-equiv n A B p = is-eq _ (λ f → f ∘ [_])
+      (λ f → λ= (Trunc-elim (λ _ → =-preserves-level p) (λ a → idp))) (λ f → idp)
+
+
+  Trunc-preserves-level : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i} {A : Type i} {n : ℕ₋₂} (m : ℕ₋₂)
+   → has-level n A → has-level n (Trunc m A)
+  Trunc-preserves-level {n = ⟨-2⟩} _ (a₀ , p) =
+    ([ a₀ ] , Trunc-elim (λ _ → =-preserves-level Trunc-level)
+                (λ a → ap [_] (p a)))
+  Trunc-preserves-level ⟨-2⟩ _ = contr-has-level Trunc-level
+  Trunc-preserves-level {n = (S n)} (S m) c = λ t₁ t₂ →
     Trunc-elim
-       {P = λ x → –> (Trunc=-equiv x x) idp
-               == Trunc=-∙ {ta = x} (–> (Trunc=-equiv x x) idp)
-                                    (–> (Trunc=-equiv x x) idp)}
-       (λ x → raise-level _ $ =-preserves-level (snd (Trunc= x x)))
-       (λ a → idp)
-       x
-
-{- Truncation preserves equivalences - more convenient than univalence+ap
- - when we need to know the forward or backward function explicitly -}
-module _ {i j} (n : ℕ₋₂) {A : Type i} {B : Type j} where
-
-  Trunc-isemap : {f : A → B} → is-equiv f → is-equiv (Trunc-fmap {n = n} f)
-  Trunc-isemap {f-orig} ie = is-eq f g f-g g-f where
-    f = Trunc-fmap f-orig
-    g = Trunc-fmap (is-equiv.g ie)
-
-    f-g : ∀ tb → f (g tb) == tb
-    f-g = Trunc-elim (λ _ → =-preserves-level Trunc-level)
-            (ap [_] ∘ is-equiv.f-g ie)
-
-    g-f : ∀ ta → g (f ta) == ta
-    g-f = Trunc-elim (λ _ → =-preserves-level Trunc-level)
-            (ap [_] ∘ is-equiv.g-f ie)
-
-  Trunc-emap : A ≃ B → Trunc n A ≃ Trunc n B
-  Trunc-emap (f , f-ie) = Trunc-fmap f , Trunc-isemap f-ie
-
-transport-Trunc : ∀ {i j} {A : Type i} {n : ℕ₋₂} (P : A → Type j)
-  {x y : A} (p : x == y) (b : P x)
-  → transport (Trunc n ∘ P) p [ b ] == [ transport P p b ]
-transport-Trunc _ idp _ = idp
-
-Trunc-fuse : ∀ {i} (A : Type i) (m n : ℕ₋₂)
-  → Trunc m (Trunc n A) ≃ Trunc (minT m n) A
-Trunc-fuse A m n = equiv
-  (Trunc-rec (raise-level-≤T (minT≤l m n) Trunc-level)
-    (Trunc-rec (raise-level-≤T (minT≤r m n) Trunc-level)
-      [_]))
-  (Trunc-rec l ([_] ∘ [_]))
-  (Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp))
-  (Trunc-elim (λ _ → =-preserves-level Trunc-level)
-     (Trunc-elim
-       (λ _ → =-preserves-level (Trunc-preserves-level _ Trunc-level))
-       (λ _ → idp)))
-  where l : has-level (minT m n) (Trunc m (Trunc n A))
-        l with (minT-out m n)
-        l | inl p = transport (λ k → has-level k (Trunc m (Trunc n A)))
-                              (! p) Trunc-level
-        l | inr q = Trunc-preserves-level _
-                      (transport (λ k → has-level k (Trunc n A))
-                                 (! q) Trunc-level)
-
-Trunc-fuse-≤ : ∀ {i} (A : Type i) {m n : ℕ₋₂} (m≤n : m ≤T n)
-  → Trunc m (Trunc n A) ≃ Trunc m A
-Trunc-fuse-≤ A m≤n = equiv
-  (Trunc-rec Trunc-level
-    (Trunc-rec (raise-level-≤T m≤n Trunc-level)
-      [_]))
-  (Trunc-rec Trunc-level ([_] ∘ [_]))
-  (Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp))
-  (Trunc-elim (λ _ → =-preserves-level Trunc-level)
-     (Trunc-elim
-       (λ _ → =-preserves-level (Trunc-preserves-level _ Trunc-level))
-       (λ _ → idp)))
-
-{- Truncating a binary product is equivalent to truncating its components -}
-Trunc-×-econv : ∀ {i} {j} (n : ℕ₋₂) (A : Type i) (B : Type j)
-  → Trunc n (A × B) ≃ Trunc n A × Trunc n B
-Trunc-×-econv n A B = equiv f g f-g g-f
-  where
-  f : Trunc n (A × B) → Trunc n A × Trunc n B
-  f = Trunc-rec (×-level Trunc-level Trunc-level)
-        (λ {(a , b) → [ a ] , [ b ]})
-
-  g : Trunc n A × Trunc n B → Trunc n (A × B)
-  g (ta , tb) = Trunc-rec Trunc-level
-                  (λ a → Trunc-rec Trunc-level
-                    (λ b → [ a , b ])
-                  tb)
-                ta
-
-  f-g : ∀ p → f (g p) == p
-  f-g (ta , tb) = Trunc-elim
-    {P = λ ta → f (g (ta , tb)) == (ta , tb)}
-    (λ _ → =-preserves-level (×-level Trunc-level Trunc-level))
-    (λ a → Trunc-elim
-      {P = λ tb → f (g ([ a ] , tb)) == ([ a ] , tb)}
+      (λ s₁ → prop-has-level-S {A = has-level n (s₁ == t₂)} has-level-is-prop)
+      (λ a₁ → Trunc-elim
+        (λ s₂ → prop-has-level-S {A = has-level n ([ a₁ ] == s₂)} has-level-is-prop)
+        (λ a₂ → equiv-preserves-level
+        ((Trunc=-equiv [ a₁ ] [ a₂ ])⁻¹)
+                 (Trunc-preserves-level {n = n} m (c a₁ a₂)))
+                t₂)
+      t₁
+
+  {- an n-type is equivalent to its n-truncation -}
+  unTrunc-equiv : ∀ {i} {n : ℕ₋₂} (A : Type i)
+    → has-level n A → Trunc n A ≃ A
+  unTrunc-equiv A nA = equiv f [_] (λ _ → idp) g-f where
+    f = Trunc-rec nA (idf _)
+    g-f = Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp)
+
+  ⊙unTrunc-equiv : ∀ {i} {n : ℕ₋₂} (X : Ptd i)
+    → has-level n (de⊙ X) → ⊙Trunc n X ⊙≃ X
+  ⊙unTrunc-equiv {n = n} X nX = ≃-to-⊙≃ (unTrunc-equiv (de⊙ X) nX) idp
+
+  -- Equivalence associated to the universal property
+  Trunc-extend-equiv : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i j} (n : ℕ₋₂) (A : Type i) (B : Type j)
+    (p : has-level n B) → (A → B) ≃ (Trunc n A → B)
+  Trunc-extend-equiv n A B p = (Trunc-rec p , Trunc-rec-is-equiv n A B p)
+
+  Trunc-fmap : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j} → ((A → B) → (Trunc n A → Trunc n B))
+  Trunc-fmap f = Trunc-rec Trunc-level ([_] ∘ f)
+
+  Trunc-fmap2 : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i j k} {n : ℕ₋₂} {A : Type i} {B : Type j} {C : Type k}
+    → ((A → B → C) → (Trunc n A → Trunc n B → Trunc n C))
+  Trunc-fmap2 f = Trunc-rec (Π-level (λ _ → Trunc-level)) (λ a → Trunc-fmap (f a))
+
+  -- XXX What is the naming convention?
+  Trunc-fpmap : ∀ {i j} {n : ℕ₋₂} {A : Type i} {B : Type j} {f g : A → B} (h : (a : A) → f a == g a)
+    → ((a : Trunc n A) → Trunc-fmap f a == Trunc-fmap g a)
+  Trunc-fpmap h = Trunc-elim (λ _ → =-preserves-level Trunc-level)
+                  (ap [_] ∘ h)
+
+  Trunc-fmap-idf : ∀ {i} {n : ℕ₋₂} {A : Type i}
+    → ∀ x → Trunc-fmap {n = n} (idf A) x == x
+  Trunc-fmap-idf =
+    Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp)
+
+  Trunc-fmap-∘ : ∀ {i j k} {n : ℕ₋₂} {A : Type i} {B : Type j} {C : Type k}
+    → (g : B → C) → (f : A → B)
+    → ∀ x → Trunc-fmap {n = n} g (Trunc-fmap f x) == Trunc-fmap (g ∘ f) x
+  Trunc-fmap-∘ g f =
+    Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp)
+
+  {- Pushing concatentation through Trunc= -}
+  module _ {i} {n : ℕ₋₂} {A : Type i} {{_ : UA}} {{_ : FUNEXT}} where
+
+    {- concatenation in Trunc= -}
+    Trunc=-∙ : {ta tb tc : Trunc (S n) A}
+      → fst (Trunc= ta tb) → fst (Trunc= tb tc) → fst (Trunc= ta tc)
+    Trunc=-∙ {ta = ta} {tb = tb} {tc = tc} =
+      Trunc-elim {P = λ ta → C ta tb tc}
+        (λ ta → level ta tb tc)
+        (λ a → Trunc-elim {P = λ tb → C [ a ] tb tc}
+           (λ tb → level [ a ] tb tc)
+           (λ b → Trunc-elim {P = λ tc → C [ a ] [ b ] tc}
+                    (λ tc → level [ a ] [ b ] tc)
+                    (λ c → Trunc-fmap2 _∙_)
+                    tc)
+           tb)
+        ta
+      where
+      C : (ta tb tc : Trunc (S n) A) → Type i
+      C ta tb tc = fst (Trunc= ta tb) → fst (Trunc= tb tc) → fst (Trunc= ta tc)
+
+      level : (ta tb tc : Trunc (S n) A) → has-level (S n) (C ta tb tc)
+      level ta tb tc = raise-level _ $
+                Π-level (λ _ → Π-level (λ _ → snd (Trunc= ta tc)))
+
+    Trunc=-∙-comm : {x y z : Trunc (S n) A }
+      (p : x == y) (q : y == z)
+      →  –> (Trunc=-equiv x z) (p ∙ q)
+      == Trunc=-∙ {ta = x} (–> (Trunc=-equiv x y) p) (–> (Trunc=-equiv y z) q)
+    Trunc=-∙-comm {x = x} idp idp =
+      Trunc-elim
+         {P = λ x → –> (Trunc=-equiv x x) idp
+                 == Trunc=-∙ {ta = x} (–> (Trunc=-equiv x x) idp)
+                                      (–> (Trunc=-equiv x x) idp)}
+         (λ x → raise-level _ $ =-preserves-level (snd (Trunc= x x)))
+         (λ a → idp)
+         x
+
+  {- Truncation preserves equivalences - more convenient than univalence+ap
+   - when we need to know the forward or backward function explicitly -}
+  module _ {i j} (n : ℕ₋₂) {A : Type i} {B : Type j} where
+
+    Trunc-isemap : {f : A → B} → is-equiv f → is-equiv (Trunc-fmap {n = n} f)
+    Trunc-isemap {f-orig} ie = is-eq f g f-g g-f where
+      f = Trunc-fmap f-orig
+      g = Trunc-fmap (is-equiv.g ie)
+
+      f-g : ∀ tb → f (g tb) == tb
+      f-g = Trunc-elim (λ _ → =-preserves-level Trunc-level)
+              (ap [_] ∘ is-equiv.f-g ie)
+
+      g-f : ∀ ta → g (f ta) == ta
+      g-f = Trunc-elim (λ _ → =-preserves-level Trunc-level)
+              (ap [_] ∘ is-equiv.g-f ie)
+
+    Trunc-emap : A ≃ B → Trunc n A ≃ Trunc n B
+    Trunc-emap (f , f-ie) = Trunc-fmap f , Trunc-isemap f-ie
+
+  transport-Trunc : ∀ {i j} {A : Type i} {n : ℕ₋₂} (P : A → Type j)
+    {x y : A} (p : x == y) (b : P x)
+    → transport (Trunc n ∘ P) p [ b ] == [ transport P p b ]
+  transport-Trunc _ idp _ = idp
+
+  Trunc-fuse : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i} (A : Type i) (m n : ℕ₋₂)
+    → Trunc m (Trunc n A) ≃ Trunc (minT m n) A
+  Trunc-fuse A m n = equiv
+    (Trunc-rec (raise-level-≤T (minT≤l m n) Trunc-level)
+      (Trunc-rec (raise-level-≤T (minT≤r m n) Trunc-level)
+        [_]))
+    (Trunc-rec l ([_] ∘ [_]))
+    (Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp))
+    (Trunc-elim (λ _ → =-preserves-level Trunc-level)
+       (Trunc-elim
+         (λ _ → =-preserves-level (Trunc-preserves-level _ Trunc-level))
+         (λ _ → idp)))
+    where l : has-level (minT m n) (Trunc m (Trunc n A))
+          l with (minT-out m n)
+          l | inl p = transport (λ k → has-level k (Trunc m (Trunc n A)))
+                                (! p) Trunc-level
+          l | inr q = Trunc-preserves-level _
+                        (transport (λ k → has-level k (Trunc n A))
+                                   (! q) Trunc-level)
+
+  Trunc-fuse-≤ : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i} (A : Type i) {m n : ℕ₋₂} (m≤n : m ≤T n)
+    → Trunc m (Trunc n A) ≃ Trunc m A
+  Trunc-fuse-≤ A m≤n = equiv
+    (Trunc-rec Trunc-level
+      (Trunc-rec (raise-level-≤T m≤n Trunc-level)
+        [_]))
+    (Trunc-rec Trunc-level ([_] ∘ [_]))
+    (Trunc-elim (λ _ → =-preserves-level Trunc-level) (λ _ → idp))
+    (Trunc-elim (λ _ → =-preserves-level Trunc-level)
+       (Trunc-elim
+         (λ _ → =-preserves-level (Trunc-preserves-level _ Trunc-level))
+         (λ _ → idp)))
+
+  {- Truncating a binary product is equivalent to truncating its components -}
+  Trunc-×-econv : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i} {j} (n : ℕ₋₂) (A : Type i) (B : Type j)
+    → Trunc n (A × B) ≃ Trunc n A × Trunc n B
+  Trunc-×-econv n A B = equiv f g f-g g-f
+    where
+    f : Trunc n (A × B) → Trunc n A × Trunc n B
+    f = Trunc-rec (×-level Trunc-level Trunc-level)
+          (λ {(a , b) → [ a ] , [ b ]})
+
+    g : Trunc n A × Trunc n B → Trunc n (A × B)
+    g (ta , tb) = Trunc-rec Trunc-level
+                    (λ a → Trunc-rec Trunc-level
+                      (λ b → [ a , b ])
+                    tb)
+                  ta
+
+    f-g : ∀ p → f (g p) == p
+    f-g (ta , tb) = Trunc-elim
+      {P = λ ta → f (g (ta , tb)) == (ta , tb)}
       (λ _ → =-preserves-level (×-level Trunc-level Trunc-level))
-      (λ b → idp)
-      tb)
-    ta
-
-  g-f : ∀ tab → g (f tab) == tab
-  g-f = Trunc-elim
-    {P = λ tab → g (f tab) == tab}
-    (λ _ → =-preserves-level Trunc-level)
-    (λ ab → idp)
-
-Trunc-×-conv : ∀ {i} {j} (n : ℕ₋₂) (A : Type i) (B : Type j)
-  → Trunc n (A × B) == Trunc n A × Trunc n B
-Trunc-×-conv n A B = ua (Trunc-×-econv n A B)
+      (λ a → Trunc-elim
+        {P = λ tb → f (g ([ a ] , tb)) == ([ a ] , tb)}
+        (λ _ → =-preserves-level (×-level Trunc-level Trunc-level))
+        (λ b → idp)
+        tb)
+      ta
+
+    g-f : ∀ tab → g (f tab) == tab
+    g-f = Trunc-elim
+      {P = λ tab → g (f tab) == tab}
+      (λ _ → =-preserves-level Trunc-level)
+      (λ ab → idp)
+
+  Trunc-×-conv : {{_ : UA}} {{_ : FUNEXT}} → ∀ {i} {j} (n : ℕ₋₂) (A : Type i) (B : Type j)
+    → Trunc n (A × B) == Trunc n A × Trunc n B
+  Trunc-×-conv n A B = ua (Trunc-×-econv n A B)
+
+module _ {{_ : PTRUNC}} {i} where
+
+  postulate  -- HIT
+    [[_]] : (A : Type i) → Type i
+    p[_] : {A : Type i} → A → [[ A ]]
+    PTrunc-level : {A : Type i} → is-prop ([[ A ]])
+
+  module PTruncElim {A : Type i} {j} {P : [[ A ]] → Type j}
+    (p : (x : [[ A ]]) → is-prop (P x)) (d : (a : A) → P p[ a ]) where
+
+    postulate  -- HIT
+      f : Π [[ A ]] P
+      p[_]-β : ∀ a → f p[ a ] ↦ d a
+    {-# REWRITE p[_]-β #-}
+
+open PTruncElim public renaming (f to PTrunc-elim)
+
+module PTruncRec {{_ : PTRUNC}} {i j} {A : Type i} {B : Type j} (p : is-prop B)
+  (d : A → B) where
+
+  private
+    module M = PTruncElim (λ x → p) d
+
+  f : [[ A ]] → B
+  f = M.f
+
+open PTruncRec public renaming (f to PTrunc-rec)
diff --git a/core/lib/types/Wedge.agda b/core/lib/types/Wedge.agda
index dd65289..fc03c7f 100644
--- a/core/lib/types/Wedge.agda
+++ b/core/lib/types/Wedge.agda
@@ -13,7 +13,7 @@ open import lib.types.Unit
 
 -- Wedge of two pointed types is defined as a particular case of pushout
 
-module lib.types.Wedge where
+module lib.types.Wedge {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}} {{_ : PUSHOUT}} where
 
 module _ {i j} (X : Ptd i) (Y : Ptd j) where
 
@@ -150,7 +150,7 @@ module _ {i j} {X : Ptd i} {Y : Ptd j} where
 
   ∨-to-×-glue-β : ap ∨-to-× wglue == idp
   ∨-to-×-glue-β = WedgeToProduct.glue-β
-    
+
   abstract
     ↓-∨to×=cst-in : ∀ {x y} {p p' : (pt X , pt Y) == (x , y)}
       → p == p'
@@ -258,7 +258,7 @@ module _ {i i' j j' k} {X : Ptd i} {X' : Ptd i'} {Y : Ptd j}
         lemma₁ (f , idp) _ (winl* , idp) = idp
 
 module _ {i j k} (X : Ptd i) (Y : Ptd j) (Z : Ptd k) where
-    
+
   module WedgeAssocInl = WedgeRec {C = X ∨ (Y ⊙∨ Z)} winl (winr ∘ winl) wglue
   module WedgeAssoc = WedgeRec {X = X ⊙∨ Y} WedgeAssocInl.f (winr ∘ winr) (wglue ∙ ap winr wglue)
 
diff --git a/core/lib/types/Word.agda b/core/lib/types/Word.agda
index 8977994..7807fa5 100644
--- a/core/lib/types/Word.agda
+++ b/core/lib/types/Word.agda
@@ -9,7 +9,7 @@ open import lib.types.Group
 open import lib.types.Nat
 open import lib.types.List
 
-module lib.types.Word {i} where
+module lib.types.Word {i} {{_ : UA}} {{_ : FUNEXT}} {{_ : HIT}}where
 
 module _ (A : Type i) where
 

